Detecting delocalization-localization transitions from full density distributions

Characterizing the delocalization transition in closed quantum systems with a many-body localized phase is a key open question in the field of nonequilibrium physics. We exploit that localization of particles as realized in Anderson and standard many-body localization (MBL) implies Fock-space localization in single-particle basis sets characterized by a real-space index. Using a recently introduced quantitative measure for Fock-space localization computed from the density distributions, the occupation distance, we systematically study its scaling behavior across delocalozation transitions and identify critical points from scaling collapses of numerical data. Excellent agreement with literature results is found for the critical disorder strengths of noninteracting fermions, such as the one-dimensional Aubry-Andr\'e and the three-dimensional Anderson model. We observe a distinctively different scaling behavior in the case of interacting fermions with random disorder consistent with a Kosterlitz-Thouless transition. Finally, we use our measure to extract the transition point as a function of filling for interacting fermions.

==> anc/Figure1a.txt <==
#bins      L=10      L=12      L=14      L=16      L=18    
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.002500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.005000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.007500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.010000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.012500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.015000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.017500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.020000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.022500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.025000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.027500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.030000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.032500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.035000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.037500  0.000667  0.000000  0.000000  0.000000  0.000000
 0.040000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.042500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.045000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.047500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.050000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.052500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.055000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.057500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.060000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.062500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.065000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.067500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.070000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.072500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.075000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.077500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.080000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.082500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.085000  0.002000  0.000000  0.000000  0.000000  0.000000
 0.087500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.090000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.092500  0.002000  0.000000  0.000000  0.000000  0.000000
 0.095000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.097500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.003333  0.000000  0.000000  0.000000  0.000000
 0.102500  0.000667  0.000000  0.000000  0.000000  0.000000
 0.105000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.107500  0.002667  0.000000  0.000000  0.000000  0.000000
 0.110000  0.004000  0.000000  0.000000  0.000000  0.000000
 0.112500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.115000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.117500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.120000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.122500  0.002667  0.000000  0.000000  0.000000  0.000000
 0.125000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.127500  0.005333  0.000000  0.000000  0.000000  0.000000
 0.130000  0.003333  0.000556  0.000000  0.000000  0.000000
 0.132500  0.003333  0.000556  0.000000  0.000000  0.000000
 0.135000  0.008000  0.001111  0.000000  0.000000  0.000000
 0.137500  0.006000  0.000000  0.000000  0.000000  0.000000
 0.140000  0.006667  0.000000  0.000000  0.000000  0.000000
 0.142500  0.006000  0.000000  0.000000  0.000000  0.000000
 0.145000  0.005333  0.000000  0.000000  0.000000  0.000000
 0.147500  0.011333  0.000556  0.000000  0.000000  0.000000
 0.150000  0.013333  0.000000  0.000000  0.000000  0.000000
 0.152500  0.008000  0.001111  0.000000  0.000000  0.000000
 0.155000  0.011333  0.000556  0.000000  0.000000  0.000000
 0.157500  0.011333  0.001111  0.000000  0.000000  0.000000
 0.160000  0.010000  0.001111  0.000476  0.000000  0.000000
 0.162500  0.016667  0.001667  0.000000  0.000000  0.000000
 0.165000  0.016000  0.001667  0.000000  0.000000  0.000000
 0.167500  0.018667  0.001667  0.000000  0.000000  0.000000
 0.170000  0.019333  0.000556  0.000000  0.000000  0.000000
 0.172500  0.014667  0.001111  0.000000  0.000000  0.000000
 0.175000  0.019333  0.002222  0.000000  0.000000  0.000000
 0.177500  0.030000  0.002222  0.000000  0.000000  0.000000
 0.180000  0.027333  0.001667  0.000000  0.000000  0.000000
 0.182500  0.020667  0.001111  0.000000  0.000000  0.000000
 0.185000  0.037333  0.003333  0.000000  0.000000  0.000000
 0.187500  0.020667  0.002778  0.000000  0.000000  0.000000
 0.190000  0.035333  0.002222  0.000000  0.000000  0.000000
 0.192500  0.030000  0.002778  0.000000  0.000000  0.000000
 0.195000  0.038000  0.004444  0.000000  0.000000  0.000000
 0.197500  0.038000  0.002778  0.000000  0.000000  0.000000
 0.200000  0.038667  0.004444  0.001429  0.000000  0.000000
 0.202500  0.047333  0.004444  0.000476  0.000000  0.000000
 0.205000  0.045333  0.003889  0.000952  0.000000  0.000000
 0.207500  0.067333  0.003889  0.000000  0.000000  0.000000
 0.210000  0.052667  0.006111  0.000000  0.000000  0.000000
 0.212500  0.051333  0.005000  0.000476  0.000000  0.000000
 0.215000  0.058000  0.003889  0.000000  0.000000  0.000000
 0.217500  0.067333  0.008333  0.000476  0.000000  0.000000
 0.220000  0.066000  0.011111  0.000476  0.000000  0.000000
 0.222500  0.082000  0.009444  0.000000  0.000000  0.000000
 0.225000  0.082000  0.007778  0.000952  0.000000  0.000000
 0.227500  0.096667  0.011111  0.000476  0.000000  0.000000
 0.230000  0.094667  0.013889  0.000476  0.000000  0.000000
 0.232500  0.096000  0.008889  0.000476  0.000000  0.000000
 0.235000  0.079333  0.011667  0.000000  0.000000  0.000000
 0.237500  0.111333  0.014444  0.000000  0.000000  0.000000
 0.240000  0.116667  0.021667  0.000000  0.000000  0.000000
 0.242500  0.114667  0.016111  0.001905  0.000000  0.000000
 0.245000  0.127333  0.021111  0.000952  0.000000  0.000000
 0.247500  0.130000  0.017222  0.001429  0.000000  0.000000
 0.250000  0.141333  0.023333  0.000476  0.000000  0.000000
 0.252500  0.153333  0.024444  0.001429  0.000000  0.000000
 0.255000  0.148667  0.026667  0.000952  0.000000  0.000000
 0.257500  0.158000  0.023333  0.001905  0.000000  0.000000
 0.260000  0.183333  0.028333  0.001429  0.000000  0.000000
 0.262500  0.188000  0.037222  0.001905  0.000000  0.000000
 0.265000  0.206667  0.042222  0.000476  0.000000  0.000000
 0.267500  0.226667  0.036111  0.003810  0.000417  0.000000
 0.270000  0.216667  0.042778  0.002381  0.000000  0.000000
 0.272500  0.245333  0.043889  0.002857  0.000000  0.000000
 0.275000  0.253333  0.043333  0.004286  0.000000  0.000000
 0.277500  0.245333  0.056667  0.004762  0.000000  0.000000
 0.280000  0.260000  0.052222  0.004286  0.000000  0.000000
 0.282500  0.296667  0.061667  0.003810  0.000417  0.000000
 0.285000  0.314000  0.074444  0.006190  0.000417  0.000000
 0.287500  0.332667  0.063333  0.006190  0.000417  0.000000
 0.290000  0.360667  0.073333  0.008571  0.000417  0.000000
 0.292500  0.352000  0.082778  0.005714  0.000000  0.000000
 0.295000  0.389333  0.090000  0.010952  0.000417  0.000000
 0.297500  0.388000  0.101667  0.010000  0.000417  0.000000
 0.300000  0.410000  0.102778  0.012381  0.000417  0.000000
 0.302500  0.440000  0.117222  0.011429  0.000417  0.000000
 0.305000  0.478000  0.117778  0.016667  0.000417  0.000000
 0.307500  0.520000  0.129444  0.018095  0.000417  0.000000
 0.310000  0.473333  0.150000  0.018095  0.000833  0.000000
 0.312500  0.520667  0.153333  0.021429  0.000417  0.000000
 0.315000  0.559333  0.177778  0.022381  0.000417  0.000000
 0.317500  0.586000  0.200556  0.022381  0.000833  0.000000
 0.320000  0.608000  0.208333  0.030000  0.001667  0.000000
 0.322500  0.668667  0.246111  0.030476  0.002500  0.000000
 0.325000  0.704667  0.230000  0.037143  0.003750  0.000000
 0.327500  0.731333  0.281111  0.052381  0.002083  0.000000
 0.330000  0.742667  0.271667  0.052381  0.005417  0.000000
 0.332500  0.794667  0.288889  0.067143  0.005000  0.000000
 0.335000  0.878000  0.325556  0.057619  0.005833  0.000000
 0.337500  0.889333  0.367778  0.082857  0.008750  0.000000
 0.340000  0.937333  0.367222  0.083333  0.010000  0.003944
 0.342500  0.957333  0.401667  0.087143  0.015000  0.003944
 0.345000  1.098000  0.409444  0.101429  0.012500  0.000000
 0.347500  1.040667  0.456667  0.125714  0.012917  0.003944
 0.350000  1.060000  0.509444  0.135238  0.020833  0.000000
 0.352500  1.203333  0.558889  0.149048  0.022083  0.007889
 0.355000  1.242667  0.575000  0.166190  0.024167  0.003944
 0.357500  1.296667  0.650000  0.188571  0.035000  0.003944
 0.360000  1.316667  0.667778  0.203333  0.045833  0.007889
 0.362500  1.382000  0.713889  0.247143  0.045000  0.003944
 0.365000  1.394000  0.761667  0.248095  0.049167  0.015777
 0.367500  1.510667  0.835000  0.298571  0.064167  0.003944
 0.370000  1.552000  0.865000  0.314286  0.064583  0.019722
 0.372500  1.573333  0.928333  0.352381  0.096667  0.007889
 0.375000  1.690000  1.037222  0.389524  0.105833  0.035499
 0.377500  1.713333  1.118333  0.415238  0.125000  0.027610
 0.380000  1.768000  1.187778  0.488095  0.152917  0.051276
 0.382500  1.898000  1.278333  0.572857  0.187083  0.043387
 0.385000  1.910667  1.326667  0.607619  0.208333  0.051276
 0.387500  1.942000  1.400556  0.674762  0.256250  0.102552
 0.390000  2.016000  1.531667  0.757143  0.292083  0.118329
 0.392500  2.152667  1.561667  0.780476  0.342500  0.102552
 0.395000  2.206000  1.671667  0.929048  0.414583  0.122273
 0.397500  2.232000  1.791667  0.980000  0.473750  0.153828
 0.400000  2.328667  1.830556  1.070952  0.539583  0.268213
 0.402500  2.434000  2.005556  1.234286  0.601250  0.287934
 0.405000  2.502000  2.105000  1.340000  0.745417  0.347099
 0.407500  2.530000  2.232222  1.425714  0.845833  0.437818
 0.410000  2.690667  2.306667  1.610000  0.933333  0.449651
 0.412500  2.672667  2.512222  1.718571  1.081250  0.591646
 0.415000  2.792667  2.530000  1.936190  1.244167  0.780973
 0.417500  2.899333  2.747778  2.105714  1.392500  1.001854
 0.420000  3.015333  2.762222  2.290476  1.620000  1.068907
 0.422500  3.092000  3.011111  2.482381  1.837500  1.479115
 0.425000  3.136000  3.143333  2.725714  2.060417  1.601388
 0.427500  3.191333  3.347778  2.900476  2.326250  1.905100
 0.430000  3.232000  3.327222  3.041429  2.567500  2.173313
 0.432500  3.363333  3.601667  3.348571  2.897083  2.402083
 0.435000  3.417333  3.713333  3.601429  3.150833  2.989784
 0.437500  3.488000  3.790556  3.771905  3.475833  3.238276
 0.440000  3.484000  4.081667  4.044762  3.741667  3.585375
 0.442500  3.584667  4.237222  4.221905  4.165833  4.050803
 0.445000  3.690000  4.327778  4.482381  4.471667  4.480732
 0.447500  3.706000  4.405000  4.768095  4.854583  4.800221
 0.450000  3.682000  4.554444  4.964762  5.145000  5.435254
 0.452500  3.782667  4.675556  5.252381  5.520833  5.873072
 0.455000  3.938667  4.858333  5.466190  5.920000  6.074232
 0.457500  3.985333  5.021667  5.717143  6.200833  6.673766
 0.460000  4.010667  5.044444  5.898571  6.627083  7.261468
 0.462500  4.120667  5.180556  6.163810  6.976667  7.683509
 0.465000  4.094000  5.400556  6.401905  7.091250  7.722952
 0.467500  4.197333  5.315000  6.559048  7.358333  8.286988
 0.470000  4.278667  5.555000  6.764762  7.606250  8.354041
 0.472500  4.287333  5.636667  6.955714  7.880833  8.472370
 0.475000  4.295333  5.762222  7.081429  8.050833  8.531535
 0.477500  4.360000  5.778333  7.237619  8.285417  9.095571
 0.480000  4.283333  5.866667  7.466667  8.321250  9.162624
 0.482500  4.356667  5.885556  7.584286  8.549583  8.981186
 0.485000  4.482667  5.962778  7.616667  8.710417  9.174457
 0.487500  4.498667  6.041111  7.634762  8.717083  8.582811
 0.490000  4.372667  5.990556  7.637619  8.719583  8.645920
 0.492500  4.412000  6.024444  7.795238  8.887917  8.882578
 0.495000  4.468667  6.064444  7.783333  8.889167  8.929910
 0.497500  4.400000  6.051111  8.064762  8.985000  8.898355
 0.500000  4.366667  6.071667  7.777143  8.899583  8.551256
 0.502500  4.453333  6.156111  7.819524  8.846250  9.225733
 0.505000  4.404667  6.180000  7.819524  8.779583  8.716917
 0.507500  4.486667  6.038889  7.882857  8.793750  9.119236
 0.510000  4.348667  5.991667  7.702381  8.736250  8.894411
 0.512500  4.437333  5.952778  7.633333  8.653750  9.103459
 0.515000  4.396000  5.870000  7.477619  8.576250  9.138958
 0.517500  4.399333  5.817222  7.394286  8.312917  9.083738
 0.520000  4.344667  5.741667  7.277143  8.313333  9.253343
 0.522500  4.306000  5.705556  7.120952  8.110833  8.799748
 0.525000  4.270000  5.595556  6.905714  7.853333  8.239656
 0.527500  4.302667  5.496111  6.785238  7.702917  8.476314
 0.530000  4.158000  5.368889  6.609524  7.416250  8.184436
 0.532500  4.130000  5.315000  6.318571  7.032500  8.294876
 0.535000  3.968667  5.229444  6.161905  6.931250  7.608567
 0.537500  4.046000  5.036111  5.929524  6.511667  6.973534
 0.540000  3.947333  5.020556  5.674762  6.247083  6.788151
 0.542500  3.952667  4.881111  5.561429  5.855417  6.271447
 0.545000  3.958667  4.802222  5.215714  5.505000  5.967736
 0.547500  3.800667  4.652778  4.897619  5.119583  5.376090
 0.550000  3.782667  4.362222  4.721429  4.881667  4.875163
 0.552500  3.652667  4.343889  4.473333  4.463333  4.322960
 0.555000  3.613333  4.061111  4.184286  4.054583  3.908808
 0.557500  3.520000  3.981111  4.068571  3.795833  3.648483
 0.560000  3.402667  3.932778  3.783333  3.442500  3.088392
 0.562500  3.471333  3.726667  3.545238  3.155417  2.812290
 0.565000  3.346667  3.622222  3.346190  2.820417  2.338974
 0.567500  3.231333  3.426111  2.999048  2.611667  2.157536
 0.570000  3.166667  3.311667  2.821429  2.308750  1.707885
 0.572500  3.102667  3.150000  2.609524  2.047083  1.790715
 0.575000  3.022667  2.971111  2.445714  1.829583  1.506725
 0.577500  3.058667  2.845556  2.270000  1.628333  1.175403
 0.580000  2.900667  2.732778  2.058095  1.447500  0.915079
 0.582500  2.715333  2.653333  1.924286  1.207500  0.836193
 0.585000  2.809333  2.497222  1.777143  1.085833  0.635033
 0.587500  2.686667  2.342222  1.643333  0.948750  0.544314
 0.590000  2.550667  2.223889  1.487143  0.880833  0.524593
 0.592500  2.536667  2.076667  1.308571  0.729583  0.311600
 0.595000  2.426000  1.985000  1.257143  0.646250  0.272157
 0.597500  2.315333  1.849444  1.099524  0.543333  0.268213
 0.600000  2.264667  1.790556  1.010476  0.458750  0.189327
 0.602500  2.235333  1.632222  0.925714  0.412917  0.149884
 0.605000  2.090000  1.549444  0.848571  0.362917  0.090719
 0.607500  2.084000  1.471667  0.752381  0.294583  0.102552
 0.610000  2.068000  1.394444  0.688571  0.251667  0.067053
 0.612500  1.992667  1.299444  0.612381  0.230000  0.027610
 0.615000  1.847333  1.245000  0.565238  0.201667  0.019722
 0.617500  1.814000  1.192778  0.488571  0.149167  0.015777
 0.620000  1.732667  1.076111  0.452381  0.125833  0.019722
 0.622500  1.642667  1.007222  0.405714  0.110417  0.011833
 0.625000  1.604667  0.926667  0.365714  0.087083  0.003944
 0.627500  1.558000  0.859444  0.318571  0.077500  0.011833
 0.630000  1.476667  0.780556  0.269048  0.066667  0.003944
 0.632500  1.423333  0.787222  0.261905  0.055000  0.000000
 0.635000  1.412667  0.701111  0.228095  0.052917  0.003944
 0.637500  1.336000  0.701667  0.223810  0.037083  0.003944
 0.640000  1.276000  0.624444  0.187143  0.029583  0.003944
 0.642500  1.190667  0.579444  0.162381  0.025417  0.003944
 0.645000  1.086667  0.535000  0.151905  0.020833  0.000000
 0.647500  1.074000  0.512778  0.121429  0.016667  0.003944
 0.650000  1.086000  0.483889  0.105238  0.014583  0.000000
 0.652500  1.007333  0.456111  0.115714  0.012917  0.000000
 0.655000  1.002000  0.407778  0.089524  0.012917  0.000000
 0.657500  0.919333  0.381111  0.070000  0.012917  0.000000
 0.660000  0.864667  0.326111  0.066667  0.005417  0.000000
 0.662500  0.826667  0.325000  0.064762  0.007083  0.000000
 0.665000  0.794667  0.283889  0.074762  0.005417  0.000000
 0.667500  0.810000  0.267778  0.061429  0.005000  0.000000
 0.670000  0.697333  0.246667  0.040952  0.002917  0.000000
 0.672500  0.721333  0.261111  0.047619  0.002500  0.000000
 0.675000  0.699333  0.208889  0.037619  0.001667  0.000000
 0.677500  0.589333  0.194444  0.025714  0.002500  0.000000
 0.680000  0.612000  0.192222  0.024286  0.000833  0.000000
 0.682500  0.599333  0.187222  0.027619  0.000833  0.000000
 0.685000  0.538667  0.180556  0.025238  0.000000  0.000000
 0.687500  0.523333  0.143889  0.025238  0.001250  0.000000
 0.690000  0.478667  0.142778  0.021905  0.000417  0.000000
 0.692500  0.461333  0.136667  0.018571  0.001250  0.000000
 0.695000  0.450667  0.126667  0.010000  0.000417  0.000000
 0.697500  0.410667  0.123333  0.012381  0.000417  0.000000
 0.700000  0.372667  0.106111  0.012857  0.000417  0.000000
 0.702500  0.356000  0.098889  0.008095  0.000000  0.000000
 0.705000  0.342000  0.087778  0.012857  0.000417  0.000000
 0.707500  0.356000  0.090000  0.010952  0.000000  0.000000
 0.710000  0.316000  0.083333  0.009524  0.000000  0.000000
 0.712500  0.283333  0.060556  0.005238  0.000833  0.000000
 0.715000  0.300667  0.065000  0.003810  0.000000  0.000000
 0.717500  0.288000  0.058333  0.002857  0.000000  0.000000
 0.720000  0.268667  0.050556  0.002381  0.000000  0.000000
 0.722500  0.238667  0.055556  0.002381  0.000000  0.000000
 0.725000  0.220667  0.044444  0.003333  0.000000  0.000000
 0.727500  0.219333  0.041111  0.002857  0.000000  0.000000
 0.730000  0.202667  0.031667  0.002381  0.000000  0.000000
 0.732500  0.176000  0.029444  0.000952  0.000000  0.000000
 0.735000  0.175333  0.041667  0.001905  0.000000  0.000000
 0.737500  0.176667  0.030556  0.000476  0.000000  0.000000
 0.740000  0.170667  0.028333  0.001429  0.000000  0.000000
 0.742500  0.168000  0.025556  0.000000  0.000000  0.000000
 0.745000  0.156000  0.027222  0.000000  0.000000  0.000000
 0.747500  0.146667  0.026111  0.000952  0.000000  0.000000
 0.750000  0.139333  0.020556  0.001429  0.000000  0.000000
 0.752500  0.125333  0.013333  0.001905  0.000000  0.000000
 0.755000  0.115333  0.012778  0.000000  0.000000  0.000000
 0.757500  0.125333  0.015000  0.001429  0.000000  0.000000
 0.760000  0.114667  0.015556  0.002381  0.000000  0.000000
 0.762500  0.088000  0.009444  0.001429  0.000000  0.000000
 0.765000  0.089333  0.011667  0.000000  0.000000  0.000000
 0.767500  0.070000  0.009444  0.000952  0.000000  0.000000
 0.770000  0.086000  0.006667  0.000000  0.000000  0.000000
 0.772500  0.087333  0.012222  0.000476  0.000000  0.000000
 0.775000  0.065333  0.005556  0.000476  0.000000  0.000000
 0.777500  0.068667  0.007778  0.000000  0.000000  0.000000
 0.780000  0.058000  0.007222  0.000476  0.000000  0.000000
 0.782500  0.068667  0.005556  0.000000  0.000000  0.000000
 0.785000  0.054667  0.006111  0.000000  0.000000  0.000000
 0.787500  0.062667  0.008889  0.000000  0.000000  0.000000
 0.790000  0.053333  0.004444  0.000000  0.000000  0.000000
 0.792500  0.054667  0.006667  0.000000  0.000000  0.000000
 0.795000  0.050000  0.003889  0.000000  0.000000  0.000000
 0.797500  0.041333  0.003889  0.000000  0.000000  0.000000
 0.800000  0.036667  0.004444  0.000000  0.000000  0.000000
 0.802500  0.037333  0.002778  0.000000  0.000000  0.000000
 0.805000  0.034000  0.002778  0.000476  0.000000  0.000000
 0.807500  0.028000  0.001111  0.000000  0.000000  0.000000
 0.810000  0.026000  0.001667  0.000000  0.000000  0.000000
 0.812500  0.032667  0.001667  0.000000  0.000000  0.000000
 0.815000  0.019333  0.001111  0.000000  0.000000  0.000000
 0.817500  0.026000  0.002222  0.000000  0.000000  0.000000
 0.820000  0.019333  0.000556  0.000000  0.000000  0.000000
 0.822500  0.013333  0.001667  0.000000  0.000000  0.000000
 0.825000  0.018667  0.002778  0.000000  0.000000  0.000000
 0.827500  0.016667  0.000556  0.000476  0.000000  0.000000
 0.830000  0.022000  0.000556  0.000000  0.000000  0.000000
 0.832500  0.015333  0.001667  0.000000  0.000000  0.000000
 0.835000  0.011333  0.001111  0.000000  0.000000  0.000000
 0.837500  0.013333  0.000556  0.000000  0.000000  0.000000
 0.840000  0.011333  0.000556  0.000000  0.000000  0.000000
 0.842500  0.007333  0.001667  0.000000  0.000000  0.000000
 0.845000  0.010667  0.000556  0.000000  0.000000  0.000000
 0.847500  0.006667  0.000556  0.000000  0.000000  0.000000
 0.850000  0.008000  0.001667  0.000000  0.000000  0.000000
 0.852500  0.005333  0.000000  0.000000  0.000000  0.000000
 0.855000  0.008000  0.000000  0.000000  0.000000  0.000000
 0.857500  0.007333  0.000000  0.000000  0.000000  0.000000
 0.860000  0.005333  0.001111  0.000000  0.000000  0.000000
 0.862500  0.006667  0.000000  0.000000  0.000000  0.000000
 0.865000  0.004667  0.001111  0.000000  0.000000  0.000000
 0.867500  0.004000  0.000000  0.000000  0.000000  0.000000
 0.870000  0.004000  0.000000  0.000000  0.000000  0.000000
 0.872500  0.004000  0.000000  0.000000  0.000000  0.000000
 0.875000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.877500  0.003333  0.000000  0.000000  0.000000  0.000000
 0.880000  0.005333  0.000000  0.000000  0.000000  0.000000
 0.882500  0.000667  0.000556  0.000000  0.000000  0.000000
 0.885000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.887500  0.000667  0.000556  0.000000  0.000000  0.000000
 0.890000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.892500  0.000667  0.000000  0.000000  0.000000  0.000000
 0.895000  0.002667  0.000556  0.000000  0.000000  0.000000
 0.897500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.900000  0.001333  0.000000  0.000000  0.000000  0.000000
 0.902500  0.002000  0.000000  0.000000  0.000000  0.000000
 0.905000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.907500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.910000  0.000667  0.000000  0.000000  0.000000  0.000000
 0.912500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.915000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.917500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.920000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.922500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.925000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.927500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.930000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.932500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.935000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.937500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.940000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.942500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.945000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.947500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.950000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.952500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.955000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.957500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.960000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.962500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.965000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.967500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.970000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.972500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.975000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.977500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.980000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.982500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.985000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.987500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.990000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.992500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.995000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.997500  0.000000  0.000000  0.000000  0.000000  0.000000
 1.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure1b.txt <==
#bins      L=10      L=12      L=14      L=16      L=18    
 0.000000  16.153333  18.570000  20.608571  21.724167  22.274810
 0.002500  12.615333  12.972222  13.217143  13.566250  13.541432
 0.005000  10.897333  11.056111  11.142381  11.339583  10.784314
 0.007500  8.938000  9.152778  9.236190  9.150833  9.116520
 0.010000  7.672667  7.533333  7.639524  7.497500  7.208324
 0.012500  6.480667  6.320000  6.320476  6.257083  6.460822
 0.015000  5.562000  5.521111  5.484762  5.386667  5.533018
 0.017500  4.879333  4.881111  4.830476  4.744167  4.954549
 0.020000  4.465333  4.364444  4.280476  4.337083  3.962888
 0.022500  4.002000  3.918333  3.812857  3.850000  3.737510
 0.025000  3.641333  3.581111  3.509048  3.465417  3.305537
 0.027500  3.365333  3.282778  3.205714  3.204583  3.189092
 0.030000  3.078000  3.036111  3.004286  2.917083  2.813463
 0.032500  2.886000  2.852778  2.755238  2.709583  2.666967
 0.035000  2.588000  2.586667  2.546667  2.487083  2.362708
 0.037500  2.503333  2.387778  2.371429  2.376250  2.280069
 0.040000  2.369333  2.257222  2.223810  2.138750  2.111036
 0.042500  2.219333  2.137778  2.110952  2.086667  2.129817
 0.045000  2.076667  2.032222  1.927143  1.929167  1.998347
 0.047500  1.963333  1.893333  1.856667  1.818333  1.697844
 0.050000  1.841333  1.825000  1.729524  1.720417  1.893171
 0.052500  1.774000  1.726111  1.635714  1.622500  1.686575
 0.055000  1.684667  1.553889  1.567619  1.565000  1.532567
 0.057500  1.570000  1.595556  1.529048  1.476667  1.453685
 0.060000  1.531333  1.500000  1.405238  1.428750  1.543836
 0.062500  1.451333  1.477778  1.371429  1.373333  1.295921
 0.065000  1.362000  1.358333  1.339048  1.339167  1.239576
 0.067500  1.343333  1.273889  1.284762  1.263750  1.280895
 0.070000  1.240667  1.216667  1.238095  1.220417  1.239576
 0.072500  1.220667  1.219444  1.208571  1.170000  1.115619
 0.075000  1.196000  1.156111  1.178095  1.090833  0.901510
 0.077500  1.176000  1.134444  1.121905  1.119167  1.153182
 0.080000  1.074667  1.063889  1.069524  1.008333  1.010442
 0.082500  1.079333  1.001111  1.035238  1.043333  1.036737
 0.085000  1.070000  1.021667  1.001905  0.989167  0.954098
 0.087500  1.012667  0.995000  0.909048  0.974583  1.096837
 0.090000  1.042000  0.969444  0.904286  0.922500  0.991661
 0.092500  0.978000  0.934444  0.950000  0.879583  0.916535
 0.095000  0.920667  0.921111  0.874762  0.862917  0.878972
 0.097500  0.881333  0.897778  0.893333  0.857500  0.942829
 0.100000  0.871333  0.863333  0.849048  0.827500  0.867703
 0.102500  0.884667  0.870556  0.846667  0.765000  0.841409
 0.105000  0.837333  0.817222  0.807619  0.804167  0.841409
 0.107500  0.838000  0.788889  0.748095  0.762083  0.826384
 0.110000  0.786667  0.785556  0.757143  0.762500  0.736233
 0.112500  0.778667  0.733333  0.722381  0.742917  0.758771
 0.115000  0.733333  0.735000  0.733810  0.712083  0.800090
 0.117500  0.753333  0.738889  0.712857  0.683750  0.724964
 0.120000  0.730000  0.715556  0.718571  0.694167  0.631057
 0.122500  0.698667  0.735556  0.646667  0.693750  0.683645
 0.125000  0.706000  0.679444  0.689048  0.693333  0.657351
 0.127500  0.654667  0.698333  0.668571  0.637083  0.608519
 0.130000  0.616667  0.670000  0.665714  0.631250  0.604763
 0.132500  0.636667  0.647778  0.624762  0.628333  0.567200
 0.135000  0.634000  0.656667  0.612381  0.608750  0.582225
 0.137500  0.624667  0.606667  0.609048  0.615417  0.563444
 0.140000  0.621333  0.657778  0.611905  0.628333  0.649838
 0.142500  0.581333  0.606111  0.583333  0.606250  0.548419
 0.145000  0.590000  0.570556  0.591905  0.568750  0.582225
 0.147500  0.591333  0.597778  0.572857  0.546250  0.570956
 0.150000  0.562000  0.579444  0.557143  0.567500  0.510856
 0.152500  0.557333  0.566111  0.547143  0.539167  0.499587
 0.155000  0.538667  0.570000  0.554286  0.515417  0.582225
 0.157500  0.550667  0.575556  0.560000  0.527083  0.525881
 0.160000  0.534667  0.547778  0.543810  0.502917  0.477049
 0.162500  0.542667  0.535556  0.547143  0.511667  0.529637
 0.165000  0.548000  0.558333  0.540952  0.500417  0.495831
 0.167500  0.546000  0.528333  0.502857  0.519167  0.503343
 0.170000  0.526667  0.507778  0.484762  0.503750  0.537150
 0.172500  0.495333  0.514444  0.471905  0.493750  0.522125
 0.175000  0.497333  0.506111  0.481905  0.487083  0.522125
 0.177500  0.496667  0.513889  0.481429  0.463750  0.409436
 0.180000  0.503333  0.515000  0.483810  0.455417  0.450755
 0.182500  0.493333  0.457778  0.465714  0.457917  0.477049
 0.185000  0.466000  0.470556  0.463333  0.485417  0.439486
 0.187500  0.482667  0.470000  0.449048  0.472083  0.443242
 0.190000  0.497333  0.466111  0.476667  0.446250  0.477049
 0.192500  0.492000  0.471111  0.465238  0.475000  0.420705
 0.195000  0.455333  0.440556  0.428571  0.440417  0.353091
 0.197500  0.479333  0.438333  0.450952  0.441250  0.413192
 0.200000  0.457333  0.450556  0.410476  0.468750  0.409436
 0.202500  0.470667  0.422222  0.416667  0.437500  0.435730
 0.205000  0.432667  0.421111  0.430952  0.433750  0.330554
 0.207500  0.424667  0.422222  0.441429  0.416667  0.405680
 0.210000  0.414667  0.414444  0.403810  0.418750  0.386898
 0.212500  0.400667  0.393889  0.406667  0.398333  0.386898
 0.215000  0.452667  0.407222  0.423810  0.396250  0.492074
 0.217500  0.433333  0.407778  0.402381  0.412083  0.386898
 0.220000  0.416667  0.396667  0.397619  0.386667  0.435730
 0.222500  0.397333  0.383333  0.395238  0.390833  0.390654
 0.225000  0.405333  0.397222  0.394762  0.390417  0.462024
 0.227500  0.429333  0.397778  0.356190  0.382500  0.424461
 0.230000  0.410667  0.375556  0.396190  0.375833  0.413192
 0.232500  0.404667  0.381111  0.348095  0.394167  0.383142
 0.235000  0.404000  0.382778  0.380476  0.391250  0.326797
 0.237500  0.415333  0.398889  0.392381  0.367917  0.424461
 0.240000  0.365333  0.394444  0.380952  0.375000  0.443242
 0.242500  0.376000  0.381111  0.355238  0.360833  0.401923
 0.245000  0.368667  0.389444  0.386667  0.377917  0.334310
 0.247500  0.375333  0.361111  0.376667  0.372500  0.413192
 0.250000  0.406000  0.379444  0.380000  0.353333  0.458268
 0.252500  0.415333  0.388333  0.365238  0.370417  0.349335
 0.255000  0.362667  0.356111  0.347619  0.357917  0.390654
 0.257500  0.338000  0.401111  0.338571  0.338750  0.375629
 0.260000  0.366667  0.355000  0.378095  0.350417  0.326797
 0.262500  0.376667  0.370556  0.334286  0.336667  0.371873
 0.265000  0.372667  0.352222  0.375714  0.351250  0.349335
 0.267500  0.350667  0.360000  0.374286  0.366667  0.416948
 0.270000  0.359333  0.348889  0.346667  0.334167  0.345579
 0.272500  0.350667  0.345556  0.332857  0.347500  0.292991
 0.275000  0.368667  0.353333  0.359048  0.343333  0.296747
 0.277500  0.342667  0.361111  0.356667  0.335417  0.334310
 0.280000  0.395333  0.336667  0.350952  0.359583  0.375629
 0.282500  0.344000  0.345556  0.342381  0.351667  0.323041
 0.285000  0.374667  0.335556  0.353810  0.355417  0.368117
 0.287500  0.356000  0.340000  0.333333  0.332083  0.323041
 0.290000  0.355333  0.326667  0.335238  0.330417  0.289234
 0.292500  0.340000  0.349444  0.322381  0.341667  0.353091
 0.295000  0.324667  0.335000  0.328571  0.337083  0.349335
 0.297500  0.345333  0.332778  0.340000  0.328750  0.262940
 0.300000  0.354000  0.322778  0.329048  0.325417  0.356848
 0.302500  0.340667  0.333889  0.346667  0.322917  0.315529
 0.305000  0.331333  0.358333  0.310000  0.338750  0.323041
 0.307500  0.340000  0.342222  0.324286  0.346667  0.383142
 0.310000  0.363333  0.355000  0.324762  0.328333  0.308016
 0.312500  0.339333  0.320556  0.320952  0.316667  0.398167
 0.315000  0.307333  0.333333  0.342857  0.331250  0.308016
 0.317500  0.322000  0.310556  0.318095  0.313333  0.349335
 0.320000  0.334000  0.325000  0.306190  0.283750  0.326797
 0.322500  0.332000  0.327222  0.308571  0.302917  0.326797
 0.325000  0.334000  0.308333  0.317619  0.299167  0.353091
 0.327500  0.320000  0.352778  0.330952  0.322500  0.289234
 0.330000  0.326667  0.306111  0.315714  0.300000  0.379385
 0.332500  0.335333  0.330556  0.317619  0.320000  0.345579
 0.335000  0.313333  0.320000  0.326190  0.313750  0.349335
 0.337500  0.314000  0.308333  0.318095  0.320417  0.349335
 0.340000  0.345333  0.322222  0.300000  0.305833  0.292991
 0.342500  0.320000  0.325556  0.310476  0.312917  0.315529
 0.345000  0.350000  0.282222  0.308571  0.303750  0.349335
 0.347500  0.338667  0.318889  0.304762  0.322500  0.289234
 0.350000  0.319333  0.317222  0.289524  0.319167  0.315529
 0.352500  0.322000  0.295000  0.339048  0.322083  0.304260
 0.355000  0.316000  0.343889  0.294286  0.291667  0.315529
 0.357500  0.323333  0.322222  0.316190  0.310417  0.277966
 0.360000  0.338000  0.310000  0.287143  0.300417  0.255428
 0.362500  0.336667  0.309444  0.285238  0.297917  0.341823
 0.365000  0.344667  0.317778  0.310476  0.311250  0.266697
 0.367500  0.319333  0.296667  0.302857  0.310833  0.266697
 0.370000  0.296000  0.290000  0.310000  0.312917  0.334310
 0.372500  0.323333  0.295556  0.324762  0.320000  0.338066
 0.375000  0.324000  0.322778  0.302381  0.292917  0.281722
 0.377500  0.314667  0.302778  0.305238  0.299167  0.285478
 0.380000  0.331333  0.296667  0.286667  0.312083  0.334310
 0.382500  0.324667  0.315000  0.305238  0.295000  0.330554
 0.385000  0.327333  0.313889  0.319048  0.306667  0.285478
 0.387500  0.331333  0.305000  0.288095  0.302083  0.326797
 0.390000  0.328000  0.282222  0.300476  0.323750  0.277966
 0.392500  0.327333  0.313889  0.315238  0.297917  0.319285
 0.395000  0.315333  0.320556  0.311429  0.299583  0.289234
 0.397500  0.320000  0.290000  0.330952  0.294167  0.353091
 0.400000  0.296000  0.315556  0.324762  0.301250  0.300503
 0.402500  0.329333  0.323333  0.304762  0.312083  0.266697
 0.405000  0.308667  0.302778  0.277143  0.288333  0.225378
 0.407500  0.308667  0.305000  0.293810  0.280000  0.292991
 0.410000  0.324000  0.326111  0.298571  0.288333  0.326797
 0.412500  0.300667  0.310556  0.330952  0.292917  0.311772
 0.415000  0.306667  0.296667  0.298571  0.317917  0.296747
 0.417500  0.340667  0.297222  0.293333  0.316667  0.334310
 0.420000  0.347333  0.315556  0.319524  0.306667  0.247915
 0.422500  0.312000  0.311111  0.303333  0.305833  0.255428
 0.425000  0.319333  0.322222  0.327619  0.301667  0.341823
 0.427500  0.311333  0.317778  0.302381  0.307500  0.266697
 0.430000  0.310000  0.320000  0.328095  0.290833  0.304260
 0.432500  0.306000  0.320556  0.311905  0.299583  0.319285
 0.435000  0.300667  0.298333  0.312381  0.314167  0.323041
 0.437500  0.294000  0.315556  0.301905  0.302500  0.330554
 0.440000  0.342667  0.315556  0.312857  0.290417  0.311772
 0.442500  0.316000  0.333333  0.301429  0.306667  0.270453
 0.445000  0.338000  0.306111  0.320000  0.316250  0.308016
 0.447500  0.322000  0.317222  0.288095  0.292083  0.356848
 0.450000  0.323333  0.306111  0.322857  0.318750  0.277966
 0.452500  0.343333  0.298333  0.293333  0.308750  0.353091
 0.455000  0.332667  0.304444  0.309048  0.324583  0.289234
 0.457500  0.304000  0.301667  0.323810  0.322917  0.308016
 0.460000  0.318667  0.323889  0.318095  0.312083  0.240403
 0.462500  0.328667  0.316111  0.315714  0.309167  0.334310
 0.465000  0.351333  0.316667  0.318095  0.294167  0.323041
 0.467500  0.350667  0.325000  0.330952  0.317917  0.296747
 0.470000  0.347333  0.312778  0.349048  0.301667  0.281722
 0.472500  0.353333  0.330556  0.314286  0.320833  0.368117
 0.475000  0.335333  0.301667  0.317143  0.314167  0.304260
 0.477500  0.326667  0.306667  0.316190  0.323750  0.289234
 0.480000  0.322667  0.300000  0.307619  0.323750  0.349335
 0.482500  0.370667  0.310000  0.319524  0.324167  0.311772
 0.485000  0.313333  0.325000  0.310952  0.338333  0.375629
 0.487500  0.332667  0.316667  0.311429  0.302917  0.338066
 0.490000  0.318667  0.322222  0.323333  0.320833  0.338066
 0.492500  0.352000  0.302778  0.340952  0.324583  0.356848
 0.495000  0.324667  0.324444  0.326667  0.328333  0.364360
 0.497500  0.320667  0.347778  0.304762  0.316250  0.244159
 0.500000  0.335333  0.322778  0.352857  0.306667  0.292991
 0.502500  0.322000  0.318333  0.332381  0.327500  0.326797
 0.505000  0.322000  0.305556  0.332857  0.327083  0.319285
 0.507500  0.341333  0.317778  0.323810  0.311667  0.262940
 0.510000  0.335333  0.323889  0.311429  0.311667  0.364360
 0.512500  0.349333  0.315000  0.329524  0.314167  0.349335
 0.515000  0.326000  0.314444  0.325238  0.319167  0.262940
 0.517500  0.311333  0.335000  0.303810  0.311667  0.334310
 0.520000  0.328667  0.300556  0.324286  0.315000  0.353091
 0.522500  0.353333  0.316111  0.308095  0.325000  0.338066
 0.525000  0.346667  0.300000  0.324286  0.318333  0.338066
 0.527500  0.344000  0.329444  0.309524  0.310417  0.304260
 0.530000  0.318000  0.330556  0.299524  0.326250  0.420705
 0.532500  0.340667  0.326111  0.322857  0.317083  0.296747
 0.535000  0.339333  0.345000  0.307619  0.306250  0.323041
 0.537500  0.312667  0.300556  0.306190  0.287500  0.379385
 0.540000  0.366000  0.321111  0.309524  0.307083  0.259184
 0.542500  0.353333  0.310000  0.300000  0.311250  0.375629
 0.545000  0.306667  0.296667  0.300000  0.320000  0.285478
 0.547500  0.322667  0.300556  0.315238  0.326667  0.304260
 0.550000  0.310667  0.353889  0.296667  0.315417  0.356848
 0.552500  0.294667  0.332778  0.306190  0.295000  0.266697
 0.555000  0.304000  0.340556  0.309524  0.305833  0.315529
 0.557500  0.309333  0.307222  0.306190  0.321667  0.345579
 0.560000  0.315333  0.310000  0.303333  0.315000  0.277966
 0.562500  0.333333  0.305556  0.300476  0.299583  0.311772
 0.565000  0.314000  0.330000  0.298095  0.286667  0.262940
 0.567500  0.318667  0.322778  0.307143  0.296250  0.338066
 0.570000  0.348667  0.306667  0.341429  0.302917  0.296747
 0.572500  0.324000  0.308889  0.323333  0.313333  0.326797
 0.575000  0.324000  0.352222  0.306667  0.307500  0.338066
 0.577500  0.294000  0.310556  0.310952  0.318750  0.289234
 0.580000  0.313333  0.314444  0.301429  0.303750  0.341823
 0.582500  0.326667  0.323889  0.298095  0.300833  0.334310
 0.585000  0.323333  0.291667  0.298095  0.274583  0.270453
 0.587500  0.311333  0.320556  0.297619  0.313750  0.296747
 0.590000  0.324667  0.297222  0.314286  0.283333  0.405680
 0.592500  0.321333  0.319444  0.307143  0.300417  0.255428
 0.595000  0.316000  0.328889  0.316667  0.297500  0.353091
 0.597500  0.348667  0.305000  0.288095  0.303750  0.289234
 0.600000  0.320667  0.305556  0.295238  0.286250  0.300503
 0.602500  0.326000  0.318333  0.317143  0.322083  0.270453
 0.605000  0.303333  0.291667  0.318095  0.301250  0.311772
 0.607500  0.312667  0.300556  0.317143  0.310833  0.304260
 0.610000  0.326000  0.319444  0.305714  0.301667  0.296747
 0.612500  0.330667  0.327778  0.299524  0.295000  0.360604
 0.615000  0.319333  0.309444  0.287619  0.303333  0.304260
 0.617500  0.308667  0.310000  0.302857  0.291667  0.285478
 0.620000  0.306667  0.307222  0.305238  0.314167  0.289234
 0.622500  0.328000  0.309444  0.306190  0.311250  0.334310
 0.625000  0.346667  0.306667  0.299524  0.314167  0.311772
 0.627500  0.304000  0.302222  0.311905  0.303750  0.349335
 0.630000  0.330000  0.292222  0.318095  0.304167  0.345579
 0.632500  0.331333  0.305000  0.286667  0.290833  0.240403
 0.635000  0.344000  0.292778  0.325714  0.291667  0.368117
 0.637500  0.327333  0.307222  0.323333  0.305833  0.341823
 0.640000  0.326000  0.306667  0.311905  0.305833  0.304260
 0.642500  0.316667  0.312222  0.332857  0.306667  0.334310
 0.645000  0.358000  0.330000  0.311429  0.301250  0.338066
 0.647500  0.307333  0.317778  0.327619  0.299583  0.364360
 0.650000  0.331333  0.297778  0.307143  0.322917  0.349335
 0.652500  0.328667  0.336111  0.307143  0.304583  0.285478
 0.655000  0.333333  0.308889  0.301429  0.302500  0.330554
 0.657500  0.338000  0.306667  0.316190  0.322500  0.326797
 0.660000  0.324667  0.321111  0.339048  0.329167  0.300503
 0.662500  0.336667  0.348889  0.293333  0.338333  0.319285
 0.665000  0.332000  0.343333  0.296667  0.281667  0.300503
 0.667500  0.331333  0.338333  0.315714  0.290000  0.353091
 0.670000  0.336667  0.317222  0.324286  0.318750  0.375629
 0.672500  0.354000  0.320000  0.321905  0.329167  0.330554
 0.675000  0.334667  0.348333  0.325714  0.330000  0.296747
 0.677500  0.341333  0.307222  0.328571  0.311250  0.368117
 0.680000  0.326667  0.318333  0.340952  0.310417  0.308016
 0.682500  0.344667  0.360000  0.320000  0.313333  0.349335
 0.685000  0.336667  0.341667  0.339048  0.334583  0.338066
 0.687500  0.334667  0.336111  0.331905  0.323750  0.274209
 0.690000  0.360000  0.341667  0.329048  0.333333  0.349335
 0.692500  0.366000  0.330556  0.352857  0.322083  0.334310
 0.695000  0.342667  0.337222  0.329048  0.319167  0.356848
 0.697500  0.346667  0.352778  0.327143  0.328333  0.431974
 0.700000  0.356000  0.328333  0.340476  0.318333  0.319285
 0.702500  0.350000  0.320000  0.350952  0.319167  0.334310
 0.705000  0.334667  0.365000  0.349048  0.324583  0.323041
 0.707500  0.342000  0.357778  0.309048  0.329167  0.334310
 0.710000  0.358000  0.332778  0.346667  0.326667  0.326797
 0.712500  0.358000  0.351111  0.341429  0.342083  0.319285
 0.715000  0.379333  0.323889  0.352381  0.330000  0.251672
 0.717500  0.387333  0.341111  0.342857  0.337917  0.315529
 0.720000  0.400667  0.361667  0.359524  0.352083  0.341823
 0.722500  0.354667  0.332222  0.342857  0.357500  0.356848
 0.725000  0.374667  0.366111  0.364762  0.350833  0.308016
 0.727500  0.378000  0.377778  0.359524  0.363333  0.341823
 0.730000  0.366667  0.370556  0.350952  0.350833  0.394411
 0.732500  0.378000  0.362222  0.367143  0.351667  0.326797
 0.735000  0.386000  0.372222  0.355714  0.364167  0.349335
 0.737500  0.351333  0.393889  0.377619  0.351667  0.323041
 0.740000  0.372000  0.362778  0.348095  0.355417  0.401923
 0.742500  0.357333  0.346111  0.356667  0.336250  0.394411
 0.745000  0.388667  0.357778  0.357143  0.351667  0.394411
 0.747500  0.364667  0.390000  0.336190  0.363333  0.349335
 0.750000  0.356000  0.361667  0.374286  0.360000  0.409436
 0.752500  0.392000  0.349444  0.371429  0.366667  0.383142
 0.755000  0.406000  0.362222  0.367619  0.346250  0.353091
 0.757500  0.416000  0.379444  0.362857  0.370833  0.338066
 0.760000  0.406667  0.398333  0.393333  0.399583  0.462024
 0.762500  0.373333  0.387778  0.370476  0.378750  0.330554
 0.765000  0.384667  0.398333  0.375238  0.367083  0.356848
 0.767500  0.367333  0.403333  0.369524  0.387500  0.398167
 0.770000  0.410000  0.398333  0.368095  0.385000  0.431974
 0.772500  0.399333  0.392222  0.390000  0.396250  0.371873
 0.775000  0.422000  0.412778  0.406190  0.392500  0.454511
 0.777500  0.412667  0.412222  0.394286  0.396667  0.409436
 0.780000  0.434667  0.402778  0.411429  0.401250  0.401923
 0.782500  0.430667  0.434444  0.410476  0.401250  0.450755
 0.785000  0.436667  0.438889  0.433333  0.394583  0.383142
 0.787500  0.404667  0.430556  0.456190  0.421250  0.416948
 0.790000  0.450000  0.420000  0.425238  0.412500  0.405680
 0.792500  0.403333  0.406667  0.416667  0.413333  0.360604
 0.795000  0.451333  0.433889  0.440952  0.450833  0.458268
 0.797500  0.469333  0.467222  0.418571  0.441250  0.390654
 0.800000  0.454000  0.456667  0.429524  0.431250  0.514612
 0.802500  0.465333  0.443889  0.461905  0.446667  0.465780
 0.805000  0.457333  0.470556  0.455238  0.430000  0.386898
 0.807500  0.487333  0.447778  0.450476  0.462917  0.435730
 0.810000  0.511333  0.468889  0.471905  0.450417  0.431974
 0.812500  0.498000  0.460000  0.455238  0.462083  0.480805
 0.815000  0.485333  0.484444  0.464762  0.471667  0.559687
 0.817500  0.482000  0.462222  0.476190  0.465000  0.529637
 0.820000  0.519333  0.522778  0.478095  0.481250  0.428217
 0.822500  0.510667  0.494444  0.499524  0.485417  0.492074
 0.825000  0.488000  0.508889  0.511429  0.507083  0.458268
 0.827500  0.533333  0.514444  0.515238  0.496667  0.499587
 0.830000  0.547333  0.534444  0.503333  0.505417  0.559687
 0.832500  0.528667  0.575556  0.471429  0.521250  0.477049
 0.835000  0.546667  0.523889  0.530476  0.510000  0.540906
 0.837500  0.554667  0.555556  0.562857  0.539583  0.477049
 0.840000  0.542000  0.566667  0.520476  0.537917  0.570956
 0.842500  0.535333  0.573889  0.552857  0.549167  0.555931
 0.845000  0.604667  0.612222  0.553333  0.535833  0.555931
 0.847500  0.552667  0.565000  0.549524  0.551667  0.608519
 0.850000  0.592000  0.577222  0.553810  0.546667  0.631057
 0.852500  0.608000  0.632778  0.613810  0.585833  0.525881
 0.855000  0.614000  0.584444  0.548571  0.616250  0.646082
 0.857500  0.632000  0.622222  0.583810  0.624583  0.488318
 0.860000  0.651333  0.632778  0.604762  0.614583  0.616032
 0.862500  0.646667  0.675000  0.640000  0.613333  0.653595
 0.865000  0.686000  0.664444  0.631905  0.624583  0.649838
 0.867500  0.703333  0.645556  0.638095  0.654167  0.683645
 0.870000  0.684000  0.666111  0.655238  0.649583  0.736233
 0.872500  0.713333  0.689444  0.668095  0.648333  0.676133
 0.875000  0.712000  0.684444  0.718571  0.681250  0.713695
 0.877500  0.754667  0.705000  0.696667  0.698333  0.773796
 0.880000  0.780667  0.738333  0.727619  0.702083  0.691158
 0.882500  0.748000  0.786111  0.726667  0.695417  0.755015
 0.885000  0.795333  0.746111  0.748095  0.733750  0.709939
 0.887500  0.797333  0.795000  0.765714  0.752500  0.762527
 0.890000  0.870667  0.788333  0.770476  0.757083  0.811359
 0.892500  0.802000  0.844444  0.793333  0.774583  0.736233
 0.895000  0.889333  0.850000  0.787143  0.825000  0.848922
 0.897500  0.888000  0.847222  0.844286  0.817500  0.770040
 0.900000  0.895333  0.903889  0.839524  0.888333  0.927804
 0.902500  0.923333  0.920556  0.895238  0.881667  0.920291
 0.905000  0.990000  0.911111  0.926667  0.910417  0.897754
 0.907500  0.936667  0.957222  0.920952  0.905000  0.875216
 0.910000  1.002667  0.990556  0.990952  0.927500  0.972880
 0.912500  1.022000  1.042778  0.962381  1.011250  0.905266
 0.915000  1.074667  1.001667  0.994286  1.030417  1.063031
 0.917500  1.110667  1.092778  1.037143  1.084167  0.980392
 0.920000  1.156667  1.082778  1.081429  1.085833  1.119375
 0.922500  1.141333  1.162222  1.145714  1.151250  1.243333
 0.925000  1.213333  1.198889  1.170476  1.142083  1.194501
 0.927500  1.270000  1.226667  1.232381  1.211667  1.119375
 0.930000  1.350000  1.310556  1.287143  1.317083  1.164450
 0.932500  1.372000  1.345000  1.335714  1.324167  1.277139
 0.935000  1.454000  1.395556  1.383333  1.340000  1.374803
 0.937500  1.488000  1.478333  1.457143  1.429167  1.374803
 0.940000  1.608000  1.466111  1.537143  1.498333  1.453685
 0.942500  1.700667  1.642778  1.557619  1.580000  1.675306
 0.945000  1.722000  1.689444  1.646190  1.657917  1.566374
 0.947500  1.804000  1.782222  1.780952  1.766667  1.705356
 0.950000  1.952000  1.925556  1.800476  1.837500  1.859364
 0.952500  2.002000  2.017778  1.903810  1.900417  1.896927
 0.955000  2.205333  2.155556  2.090476  2.089167  1.904440
 0.957500  2.335333  2.242222  2.218095  2.187500  2.219968
 0.960000  2.415333  2.400556  2.385714  2.344167  2.234994
 0.962500  2.690667  2.642222  2.495238  2.493333  2.655698
 0.965000  2.862667  2.829444  2.791905  2.678750  2.573060
 0.967500  3.158667  2.983333  2.951429  2.833333  2.693261
 0.970000  3.412667  3.308889  3.238571  3.153750  2.990008
 0.972500  3.678000  3.613333  3.468571  3.540000  3.350612
 0.975000  4.067333  4.026111  3.867619  3.809167  3.782586
 0.977500  4.504000  4.373333  4.347143  4.315417  4.263391
 0.980000  4.801333  4.977222  4.784286  4.798333  4.785516
 0.982500  5.607333  5.503889  5.454286  5.359583  5.578093
 0.985000  6.380667  6.301667  6.417143  6.282083  6.442040
 0.987500  7.562667  7.582222  7.650952  7.488750  7.388626
 0.990000  8.965333  9.085556  9.116667  9.165417  9.240478
 0.992500  10.951333  11.132778  11.315238  11.324583  10.938322
 0.995000  12.355333  12.868889  13.409524  13.518333  13.237172
 0.997500  16.224667  18.444444  20.410000  21.705417  21.959282
 1.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure2a.txt <==
#bins      L=10      L=12      L=14      L=16      L=18    
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.001250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.002500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.003750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.005000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.006250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.007500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.008750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.010000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.011250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.012500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.013750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.015000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.016250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.017500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.018750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.020000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.021250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.022500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.023750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.025000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.026250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.027500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.028750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.030000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.031250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.032500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.033750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.035000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.036250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.037500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.038750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.040000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.041250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.042500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.043750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.045000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.046250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.047500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.048750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.050000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.051250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.052500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.053750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.055000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.056250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.057500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.058750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.060000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.061250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.062500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.063750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.065000  0.001333  0.000000  0.000000  0.000000  0.000000
 0.066250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.067500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.068750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.070000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.071250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.072500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.073750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.075000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.076250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.077500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.078750  0.002667  0.000000  0.000000  0.000000  0.000000
 0.080000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.081250  0.000000  0.000000  0.000000  0.000000  0.000000
 0.082500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.083750  0.001333  0.000000  0.000000  0.000000  0.000000
 0.085000  0.001333  0.000000  0.000000  0.000000  0.000000
 0.086250  0.002667  0.000000  0.000000  0.000000  0.000000
 0.087500  0.000000  0.000000  0.000000  0.000000  0.000000
 0.088750  0.001333  0.000000  0.000000  0.000000  0.000000
 0.090000  0.001333  0.000000  0.000000  0.000000  0.000000
 0.091250  0.002667  0.000000  0.000000  0.000000  0.000000
 0.092500  0.001333  0.000000  0.000000  0.000000  0.000000
 0.093750  0.004000  0.000000  0.000000  0.000000  0.000000
 0.095000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.096250  0.002667  0.000000  0.000000  0.000000  0.000000
 0.097500  0.002667  0.000000  0.000000  0.000000  0.000000
 0.098750  0.000000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.101250  0.006667  0.000000  0.000000  0.000000  0.000000
 0.102500  0.000000  0.001111  0.000000  0.000000  0.000000
 0.103750  0.006667  0.000000  0.000000  0.000000  0.000000
 0.105000  0.001333  0.000000  0.000000  0.000000  0.000000
 0.106250  0.001333  0.000000  0.000000  0.000000  0.000000
 0.107500  0.004000  0.000000  0.000000  0.000000  0.000000
 0.108750  0.006667  0.000000  0.000000  0.000000  0.000000
 0.110000  0.002667  0.000000  0.000000  0.000000  0.000000
 0.111250  0.006667  0.001111  0.000000  0.000000  0.000000
 0.112500  0.002667  0.000000  0.000000  0.000000  0.000000
 0.113750  0.005333  0.000000  0.000000  0.000000  0.000000
 0.115000  0.001333  0.001111  0.000000  0.000000  0.000000
 0.116250  0.001333  0.000000  0.000000  0.000000  0.000000
 0.117500  0.005333  0.000000  0.000000  0.000000  0.000000
 0.118750  0.008000  0.000000  0.000000  0.000000  0.000000
 0.120000  0.004000  0.000000  0.000000  0.000000  0.000000
 0.121250  0.008000  0.000000  0.000000  0.000000  0.000000
 0.122500  0.008000  0.000000  0.000000  0.000000  0.000000
 0.123750  0.002667  0.000000  0.000000  0.000000  0.000000
 0.125000  0.008000  0.000000  0.000000  0.000000  0.000000
 0.126250  0.005333  0.000000  0.000000  0.000000  0.000000
 0.127500  0.006667  0.000000  0.000000  0.000000  0.000000
 0.128750  0.012000  0.000000  0.000000  0.000000  0.000000
 0.130000  0.009333  0.001111  0.000000  0.000000  0.000000
 0.131250  0.005333  0.000000  0.000000  0.000000  0.000000
 0.132500  0.008000  0.001111  0.000000  0.000000  0.000000
 0.133750  0.008000  0.002222  0.000000  0.000000  0.000000
 0.135000  0.012000  0.001111  0.000000  0.000000  0.000000
 0.136250  0.017333  0.001111  0.000000  0.000000  0.000000
 0.137500  0.012000  0.002222  0.000000  0.000000  0.000000
 0.138750  0.010667  0.000000  0.000000  0.000000  0.000000
 0.140000  0.012000  0.000000  0.000000  0.000000  0.000000
 0.141250  0.016000  0.000000  0.000000  0.000000  0.000000
 0.142500  0.017333  0.000000  0.000000  0.000000  0.000000
 0.143750  0.010667  0.000000  0.000000  0.000000  0.000000
 0.145000  0.013333  0.000000  0.000000  0.000000  0.000000
 0.146250  0.008000  0.000000  0.000000  0.000000  0.000000
 0.147500  0.022667  0.002222  0.000000  0.000000  0.000000
 0.148750  0.016000  0.002222  0.000000  0.000000  0.000000
 0.150000  0.024000  0.000000  0.000000  0.000000  0.000000
 0.151250  0.016000  0.001111  0.000000  0.000000  0.000000
 0.152500  0.013333  0.001111  0.000000  0.000000  0.000000
 0.153750  0.024000  0.002222  0.000000  0.000000  0.000000
 0.155000  0.014667  0.002222  0.000000  0.000000  0.000000
 0.156250  0.022667  0.002222  0.000000  0.000000  0.000000
 0.157500  0.017333  0.002222  0.000000  0.000000  0.000000
 0.158750  0.028000  0.001111  0.000000  0.000000  0.000000
 0.160000  0.024000  0.002222  0.000000  0.000000  0.000000
 0.161250  0.022667  0.001111  0.000952  0.000000  0.000000
 0.162500  0.026667  0.004444  0.000000  0.000000  0.000000
 0.163750  0.029333  0.001111  0.000000  0.000000  0.000000
 0.165000  0.028000  0.003333  0.000000  0.000000  0.000000
 0.166250  0.034667  0.003333  0.000000  0.000000  0.000000
 0.167500  0.036000  0.001111  0.000000  0.000000  0.000000
 0.168750  0.045333  0.003333  0.000000  0.000000  0.000000
 0.170000  0.037333  0.001111  0.000952  0.000000  0.000000
 0.171250  0.034667  0.001111  0.000000  0.000000  0.000000
 0.172500  0.030667  0.005556  0.000000  0.000000  0.000000
 0.173750  0.036000  0.002222  0.000000  0.000000  0.000000
 0.175000  0.032000  0.006667  0.000000  0.000000  0.000000
 0.176250  0.033333  0.001111  0.000000  0.000000  0.000000
 0.177500  0.058667  0.004444  0.000000  0.000000  0.000000
 0.178750  0.040000  0.001111  0.000000  0.000000  0.000000
 0.180000  0.048000  0.006667  0.000000  0.000000  0.000000
 0.181250  0.058667  0.001111  0.000000  0.000000  0.000000
 0.182500  0.040000  0.002222  0.000000  0.000000  0.000000
 0.183750  0.040000  0.002222  0.000000  0.000000  0.000000
 0.185000  0.058667  0.003333  0.000000  0.000000  0.000000
 0.186250  0.081333  0.006667  0.000000  0.000000  0.000000
 0.187500  0.044000  0.005556  0.000000  0.000000  0.000000
 0.188750  0.049333  0.003333  0.000000  0.000000  0.000000
 0.190000  0.061333  0.003333  0.000000  0.000000  0.000000
 0.191250  0.065333  0.003333  0.000000  0.000000  0.000000
 0.192500  0.077333  0.004444  0.000952  0.000000  0.000000
 0.193750  0.050667  0.006667  0.000000  0.000000  0.000000
 0.195000  0.070667  0.004444  0.000000  0.000000  0.000000
 0.196250  0.080000  0.010000  0.000000  0.000000  0.000000
 0.197500  0.068000  0.006667  0.000000  0.000000  0.000000
 0.198750  0.081333  0.007778  0.000000  0.000000  0.000000
 0.200000  0.078667  0.011111  0.001905  0.000000  0.000000
 0.201250  0.081333  0.005556  0.000952  0.000000  0.000000
 0.202500  0.089333  0.008889  0.000000  0.000000  0.000000
 0.203750  0.105333  0.007778  0.000952  0.000000  0.000000
 0.205000  0.097333  0.010000  0.001905  0.000000  0.000000
 0.206250  0.102667  0.011111  0.000000  0.000000  0.000000
 0.207500  0.109333  0.010000  0.000000  0.000000  0.000000
 0.208750  0.132000  0.006667  0.000000  0.000000  0.000000
 0.210000  0.114667  0.017778  0.000000  0.000000  0.000000
 0.211250  0.116000  0.012222  0.000000  0.000000  0.000000
 0.212500  0.090667  0.013333  0.000000  0.000000  0.000000
 0.213750  0.121333  0.008889  0.000952  0.000000  0.000000
 0.215000  0.130667  0.004444  0.000000  0.000000  0.000000
 0.216250  0.122667  0.014444  0.000000  0.000000  0.000000
 0.217500  0.118667  0.020000  0.000952  0.000000  0.000000
 0.218750  0.132000  0.011111  0.000952  0.000000  0.000000
 0.220000  0.133333  0.017778  0.000952  0.000000  0.000000
 0.221250  0.136000  0.020000  0.000000  0.000000  0.000000
 0.222500  0.145333  0.020000  0.000000  0.000000  0.000000
 0.223750  0.149333  0.010000  0.000952  0.000000  0.000000
 0.225000  0.177333  0.022222  0.002857  0.000000  0.000000
 0.226250  0.161333  0.017778  0.000000  0.000000  0.000000
 0.227500  0.162667  0.017778  0.000952  0.000000  0.000000
 0.228750  0.202667  0.017778  0.000000  0.000000  0.000000
 0.230000  0.172000  0.023333  0.000000  0.000000  0.000000
 0.231250  0.157333  0.023333  0.002857  0.000000  0.000000
 0.232500  0.194667  0.016667  0.000952  0.000000  0.000000
 0.233750  0.176000  0.024444  0.000000  0.000000  0.000000
 0.235000  0.168000  0.021111  0.001905  0.000000  0.000000
 0.236250  0.166667  0.021111  0.000952  0.000000  0.000000
 0.237500  0.240000  0.021111  0.000952  0.000000  0.000000
 0.238750  0.212000  0.038889  0.003810  0.000000  0.000000
 0.240000  0.222667  0.030000  0.001905  0.000000  0.000000
 0.241250  0.261333  0.043333  0.000952  0.000000  0.000000
 0.242500  0.246667  0.032222  0.001905  0.000000  0.000000
 0.243750  0.213333  0.025556  0.001905  0.000000  0.000000
 0.245000  0.254667  0.036667  0.003810  0.000000  0.000000
 0.246250  0.250667  0.032222  0.001905  0.000000  0.000000
 0.247500  0.253333  0.042222  0.002857  0.000000  0.000000
 0.248750  0.285333  0.033333  0.002857  0.000000  0.000000
 0.250000  0.276000  0.053333  0.000952  0.000000  0.000000
 0.251250  0.300000  0.045556  0.001905  0.000000  0.000000
 0.252500  0.316000  0.048889  0.001905  0.000000  0.000000
 0.253750  0.302667  0.054444  0.000952  0.000000  0.000000
 0.255000  0.322667  0.048889  0.000952  0.000000  0.000000
 0.256250  0.310667  0.055556  0.000952  0.000000  0.000000
 0.257500  0.330667  0.053333  0.002857  0.000000  0.000000
 0.258750  0.326667  0.050000  0.003810  0.000000  0.000000
 0.260000  0.340000  0.058889  0.000952  0.000000  0.000000
 0.261250  0.380000  0.058889  0.002857  0.000000  0.000000
 0.262500  0.357333  0.083333  0.004762  0.000000  0.000000
 0.263750  0.369333  0.074444  0.002857  0.000000  0.000000
 0.265000  0.358667  0.054444  0.001905  0.000000  0.000000
 0.266250  0.406667  0.088889  0.000952  0.000000  0.000000
 0.267500  0.413333  0.058889  0.005714  0.000000  0.000000
 0.268750  0.445333  0.076667  0.006667  0.000833  0.000000
 0.270000  0.393333  0.083333  0.005714  0.000000  0.000000
 0.271250  0.478667  0.084444  0.004762  0.000000  0.000000
 0.272500  0.446667  0.090000  0.003810  0.000000  0.000000
 0.273750  0.485333  0.086667  0.008571  0.000000  0.000000
 0.275000  0.464000  0.095556  0.005714  0.000000  0.000000
 0.276250  0.520000  0.102222  0.007619  0.000000  0.000000
 0.277500  0.484000  0.105556  0.003810  0.000000  0.000000
 0.278750  0.544000  0.108889  0.010476  0.000000  0.000000
 0.280000  0.544000  0.096667  0.008571  0.000000  0.000000
 0.281250  0.552000  0.124444  0.005714  0.000000  0.000000
 0.282500  0.597333  0.114444  0.009524  0.000833  0.000000
 0.283750  0.597333  0.138889  0.005714  0.000000  0.000000
 0.285000  0.581333  0.132222  0.010476  0.000833  0.000000
 0.286250  0.613333  0.137778  0.012381  0.001667  0.000000
 0.287500  0.629333  0.144444  0.013333  0.000000  0.000000
 0.288750  0.668000  0.148889  0.018095  0.000833  0.000000
 0.290000  0.650667  0.170000  0.017143  0.000833  0.000000
 0.291250  0.782667  0.156667  0.021905  0.000000  0.000000
 0.292500  0.666667  0.176667  0.014286  0.000833  0.000000
 0.293750  0.721333  0.164444  0.022857  0.000000  0.000000
 0.295000  0.706667  0.168889  0.020000  0.000833  0.000000
 0.296250  0.784000  0.208889  0.018095  0.000000  0.000000
 0.297500  0.765333  0.198889  0.022857  0.001667  0.000000
 0.298750  0.756000  0.216667  0.022857  0.000000  0.000000
 0.300000  0.782667  0.237778  0.020000  0.000833  0.000000
 0.301250  0.858667  0.214444  0.029524  0.000833  0.000000
 0.302500  0.917333  0.247778  0.018095  0.000000  0.000000
 0.303750  0.864000  0.240000  0.024762  0.001667  0.000000
 0.305000  0.918667  0.245556  0.034286  0.001667  0.000000
 0.306250  0.960000  0.263333  0.036190  0.001667  0.000000
 0.307500  0.989333  0.258889  0.043810  0.000000  0.000000
 0.308750  1.008000  0.285556  0.036190  0.001667  0.000000
 0.310000  1.014667  0.288889  0.041905  0.002500  0.000000
 0.311250  0.978667  0.298889  0.044762  0.001667  0.000000
 0.312500  1.025333  0.343333  0.040000  0.000833  0.000000
 0.313750  1.093333  0.324444  0.053333  0.000000  0.000000
 0.315000  1.144000  0.352222  0.048571  0.000833  0.000000
 0.316250  1.173333  0.377778  0.051429  0.001667  0.000000
 0.317500  1.186667  0.400000  0.048571  0.001667  0.000000
 0.318750  1.209333  0.385556  0.044762  0.001667  0.000000
 0.320000  1.178667  0.390000  0.052381  0.002500  0.000000
 0.321250  1.216000  0.415556  0.059048  0.005833  0.000000
 0.322500  1.353333  0.445556  0.069524  0.002500  0.000000
 0.323750  1.382667  0.464444  0.066667  0.005833  0.000000
 0.325000  1.398667  0.491111  0.080952  0.008333  0.000000
 0.326250  1.453333  0.491111  0.088571  0.004167  0.000000
 0.327500  1.452000  0.503333  0.072381  0.004167  0.000000
 0.328750  1.405333  0.552222  0.114286  0.005833  0.000000
 0.330000  1.541333  0.560000  0.093333  0.008333  0.000000
 0.331250  1.564000  0.518889  0.134286  0.012500  0.000000
 0.332500  1.564000  0.545556  0.138095  0.008333  0.000000
 0.333750  1.614667  0.600000  0.145714  0.012500  0.000000
 0.335000  1.680000  0.621111  0.104762  0.013333  0.000000
 0.336250  1.729333  0.680000  0.140000  0.012500  0.000000
 0.337500  1.720000  0.688889  0.143810  0.015000  0.000000
 0.338750  1.788000  0.698889  0.155238  0.013333  0.000000
 0.340000  1.776000  0.715556  0.164762  0.022500  0.000000
 0.341250  1.937333  0.781111  0.141905  0.023333  0.007889
 0.342500  1.905333  0.792222  0.172381  0.024167  0.000000
 0.343750  2.013333  0.826667  0.180952  0.031667  0.007889
 0.345000  2.025333  0.843333  0.192381  0.030000  0.000000
 0.346250  2.185333  0.887778  0.241905  0.020833  0.000000
 0.347500  2.064000  0.871111  0.230476  0.026667  0.000000
 0.348750  2.189333  1.010000  0.231429  0.028333  0.007889
 0.350000  2.193333  1.020000  0.239048  0.033333  0.000000
 0.351250  2.074667  1.024444  0.274286  0.041667  0.007889
 0.352500  2.260000  1.058889  0.318095  0.039167  0.007889
 0.353750  2.320000  1.128889  0.283810  0.046667  0.007889
 0.355000  2.473333  1.111111  0.335238  0.046667  0.015777
 0.356250  2.393333  1.197778  0.321905  0.052500  0.000000
 0.357500  2.514667  1.270000  0.369524  0.065833  0.007889
 0.358750  2.630667  1.278889  0.381905  0.063333  0.007889
 0.360000  2.622667  1.427778  0.398095  0.060833  0.007889
 0.361250  2.682667  1.311111  0.456190  0.105000  0.015777
 0.362500  2.686667  1.462222  0.477143  0.094167  0.000000
 0.363750  2.902667  1.367778  0.473333  0.101667  0.015777
 0.365000  2.793333  1.537778  0.496190  0.109167  0.007889
 0.366250  2.841333  1.560000  0.523810  0.099167  0.023666
 0.367500  2.861333  1.556667  0.572381  0.116667  0.000000
 0.368750  3.113333  1.674444  0.562857  0.145000  0.015777
 0.370000  3.130667  1.641111  0.611429  0.128333  0.015777
 0.371250  3.089333  1.807778  0.654286  0.155833  0.047332
 0.372500  3.172000  1.861111  0.654286  0.182500  0.023666
 0.373750  3.184000  1.848889  0.781905  0.185000  0.000000
 0.375000  3.181333  2.046667  0.790476  0.192500  0.047332
 0.376250  3.484000  2.042222  0.800000  0.240000  0.047332
 0.377500  3.454667  2.184444  0.902857  0.238333  0.039443
 0.378750  3.437333  2.204444  0.832381  0.263333  0.055220
 0.380000  3.524000  2.314444  0.950476  0.307500  0.031554
 0.381250  3.640000  2.446667  1.002857  0.296667  0.102552
 0.382500  3.756000  2.515556  1.135238  0.403333  0.063109
 0.383750  3.734667  2.531111  1.140952  0.374167  0.063109
 0.385000  3.918667  2.527778  1.166667  0.419167  0.070998
 0.386250  3.888000  2.724444  1.273333  0.457500  0.086775
 0.387500  3.976000  2.726667  1.350476  0.510000  0.157772
 0.388750  4.044000  2.863333  1.376190  0.505833  0.181438
 0.390000  4.042667  2.947778  1.464762  0.560833  0.220881
 0.391250  4.157333  3.058889  1.554286  0.612500  0.220881
 0.392500  4.192000  3.022222  1.576190  0.642500  0.212993
 0.393750  4.293333  3.200000  1.681905  0.768333  0.173549
 0.395000  4.396000  3.250000  1.801905  0.808333  0.197215
 0.396250  4.486667  3.357778  1.907619  0.846667  0.347099
 0.397500  4.446667  3.528889  1.960952  0.894167  0.339210
 0.398750  4.546667  3.635556  2.020000  0.970833  0.347099
 0.400000  4.653333  3.613333  2.090476  1.050000  0.386542
 0.401250  4.634667  3.746667  2.250476  1.115833  0.686309
 0.402500  4.938667  3.994444  2.444762  1.226667  0.496983
 0.403750  4.781333  3.986667  2.538095  1.268333  0.623200
 0.405000  4.989333  4.111111  2.558095  1.400833  0.670532
 0.406250  5.088000  4.252222  2.739048  1.549167  0.646866
 0.407500  5.117333  4.495556  2.872381  1.682500  0.922968
 0.408750  5.044000  4.416667  2.953333  1.770833  1.001854
 0.410000  5.232000  4.672222  3.167619  1.835000  1.096517
 0.411250  5.522667  4.625556  3.339048  1.929167  0.891413
 0.412500  5.449333  4.943333  3.357143  2.110833  1.143849
 0.413750  5.514667  5.075556  3.634286  2.223333  1.309510
 0.415000  5.420000  5.046667  3.743810  2.368333  1.561945
 0.416250  5.596000  5.320000  3.977143  2.535000  1.672386
 0.417500  5.713333  5.443333  4.127619  2.825833  1.782826
 0.418750  5.886667  5.517778  4.200000  2.854167  2.051039
 0.420000  5.918667  5.454444  4.468571  3.146667  1.987930
 0.421250  6.229333  5.761111  4.652381  3.350000  2.500690
 0.422500  6.006667  5.926667  4.794286  3.647500  2.879344
 0.423750  6.222667  6.037778  5.061905  3.686667  3.092336
 0.425000  6.160000  6.232222  5.263810  4.070000  3.194888
 0.426250  6.317333  6.354444  5.406667  4.145000  3.589319
 0.427500  6.352000  6.546667  5.507619  4.524167  3.360549
 0.428750  6.364000  6.772222  5.936190  4.745833  3.865420
 0.430000  6.394667  6.543333  6.044762  5.064167  4.031081
 0.431250  6.532000  6.963333  6.036190  5.294167  4.630616
 0.432500  6.697333  7.173333  6.553333  5.492500  4.748945
 0.433750  6.722667  7.274444  6.836190  5.942500  4.733168
 0.435000  6.917333  7.278889  7.040000  6.120000  5.719244
 0.436250  6.860000  7.601111  7.253333  6.492500  5.884905
 0.437500  6.821333  7.684444  7.426667  6.720833  5.916460
 0.438750  6.960000  7.762222  7.683810  7.115833  6.736875
 0.440000  7.118667  7.930000  8.054286  7.392500  7.005088
 0.441250  6.889333  8.195556  8.172381  7.682500  7.462628
 0.442500  7.074667  8.177778  8.316190  8.080833  7.793949
 0.443750  7.321333  8.418889  8.496190  8.360000  8.125271
 0.445000  7.390667  8.607778  8.834286  8.682500  8.338264
 0.446250  7.294667  8.735556  9.077143  9.187500  9.269120
 0.447500  7.386667  8.682222  9.304762  9.558333  9.560999
 0.448750  7.590667  8.852222  9.674286  9.914167  9.789768
 0.450000  7.394667  9.057778  9.664762  10.002500  10.578630
 0.451250  7.570667  9.356667  10.060000  10.526667  11.044058
 0.452500  7.760000  9.471111  10.323810  10.818333  11.477932
 0.453750  7.722667  9.484444  10.612381  11.233333  12.203684
 0.455000  7.872000  9.623333  10.895238  11.573333  12.124798
 0.456250  7.910667  9.855556  11.160000  11.977500  12.566560
 0.457500  7.982667  10.062222  11.214286  12.143333  13.244981
 0.458750  7.882667  10.022222  11.569524  12.752500  13.678855
 0.460000  8.013333  10.077778  11.564762  13.087500  14.152171
 0.461250  8.100000  10.083333  12.091429  13.190000  14.317832
 0.462500  8.008000  10.266667  12.185714  13.748333  14.956810
 0.463750  8.170667  10.553333  12.465714  14.067500  15.627342
 0.465000  8.182667  10.725556  12.563810  13.956667  15.800891
 0.466250  8.265333  10.705556  12.877143  14.290833  16.234765
 0.467500  8.337333  10.480000  13.117143  14.735833  16.108547
 0.468750  8.373333  10.887778  13.220000  14.813333  16.834300
 0.470000  8.486667  10.932222  13.536190  15.080000  16.581864
 0.471250  8.676000  11.170000  13.563810  15.538333  17.078847
 0.472500  8.430667  11.105556  13.854286  15.622500  16.834300
 0.473750  8.684000  11.358889  13.868571  15.845833  16.589753
 0.475000  8.652000  11.505556  14.220000  15.937500  17.149844
 0.476250  8.550667  11.430000  14.184762  16.385833  17.512720
 0.477500  8.641333  11.463333  14.352381  16.525000  18.364691
 0.478750  8.768000  11.576667  14.677143  16.672500  18.333136
 0.480000  8.786667  11.714444  14.835238  16.637500  17.899262
 0.481250  8.578667  11.653333  14.886667  16.630833  18.593460
 0.482500  8.670667  11.744444  14.960000  17.135833  18.175364
 0.483750  8.834667  11.766667  15.163810  17.115833  18.064923
 0.485000  8.812000  11.896667  14.933333  17.396667  18.404134
 0.486250  9.028000  11.934444  15.566667  17.331667  18.151698
 0.487500  8.821333  12.213333  15.407619  17.392500  17.268173
 0.488750  8.873333  11.852222  15.266667  17.514167  17.686270
 0.490000  8.854667  12.065556  15.514286  17.543333  17.875597
 0.491250  8.864000  11.993333  15.526667  17.483333  17.654715
 0.492500  8.862667  12.352222  15.447619  17.643333  17.536386
 0.493750  8.770667  12.056667  15.781905  17.691667  17.662604
 0.495000  8.909333  12.171111  15.638095  17.720000  18.151698
 0.496250  8.934667  12.270000  15.567619  17.750833  18.159587
 0.497500  8.738667  12.087778  15.817143  17.920000  17.457500
 0.498750  8.794667  12.157778  15.866667  17.849167  17.441723
 0.500000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure2b.txt <==
#bins      L=10      L=12      L=14      L=16      L=18    
 0.000000  43.320000  51.173333  58.057143  62.209167  64.337766
 0.001250  21.436000  22.855556  23.980000  24.650000  24.130418
 0.002500  25.093333  26.095556  27.204762  27.817500  28.021937
 0.003750  24.848000  25.586667  26.048571  26.351667  25.535272
 0.005000  23.130667  23.441111  23.720000  23.959167  23.033581
 0.006250  20.566667  20.936667  21.195238  21.369167  20.411690
 0.007500  18.716000  19.207778  19.217143  19.510833  19.450079
 0.008750  17.090667  17.268889  17.488571  17.121667  17.263917
 0.010000  15.958667  15.735556  15.911429  15.551667  15.483435
 0.011250  14.512000  14.495556  14.669524  14.420833  13.710465
 0.012500  13.381333  13.190000  13.215238  12.992500  12.733829
 0.013750  12.341333  12.053333  12.260000  12.085833  13.071895
 0.015000  11.560000  11.438889  11.311429  11.172500  11.636992
 0.016250  10.778667  10.611111  10.566667  10.320000  10.585230
 0.017500  10.037333  10.157778  9.947619  9.779167  10.232139
 0.018750  9.324000  9.558889  9.281905  9.305833  9.247990
 0.020000  9.254667  8.981111  9.008571  8.820833  8.293892
 0.021250  8.684000  8.494444  8.246667  8.484167  8.158666
 0.022500  8.297333  8.080000  7.871429  7.923333  7.745474
 0.023750  7.841333  7.808889  7.489524  7.395000  7.294719
 0.025000  7.474667  7.294444  7.168571  7.188333  6.565998
 0.026250  7.164000  7.094444  6.786667  6.822500  6.746300
 0.027500  6.945333  6.860000  6.600952  6.497500  6.288032
 0.028750  6.610667  6.323333  6.287619  6.219167  6.070168
 0.030000  6.378667  6.141111  6.049524  5.879167  6.040117
 0.031250  6.094667  5.897778  5.861905  5.621667  4.973330
 0.032500  5.933333  5.724444  5.659048  5.509167  5.469161
 0.033750  5.564000  5.640000  5.435238  5.267500  5.010893
 0.035000  5.284000  5.333333  5.166667  5.182500  5.055969
 0.036250  5.273333  5.124444  4.917143  4.778333  4.980843
 0.037500  4.942667  4.821111  4.823810  4.778333  4.695365
 0.038750  4.894667  4.755556  4.690476  4.662500  4.334761
 0.040000  4.764000  4.481111  4.485714  4.491667  4.560138
 0.041250  4.645333  4.517778  4.398095  4.160833  4.101871
 0.042500  4.556000  4.431111  4.313333  4.295833  4.064308
 0.043750  4.293333  4.155556  4.089524  4.055833  4.004207
 0.045000  4.120000  4.055556  3.834286  3.868333  4.026745
 0.046250  4.037333  4.044444  3.827619  3.790833  3.763804
 0.047500  3.909333  3.825556  3.694286  3.668333  3.530914
 0.048750  3.921333  3.812222  3.620000  3.643333  3.583502
 0.050000  3.674667  3.688889  3.550476  3.545833  3.733754
 0.051250  3.616000  3.525556  3.470476  3.428333  3.463301
 0.052500  3.516000  3.404444  3.350476  3.286667  3.132747
 0.053750  3.476000  3.426667  3.213333  3.274167  3.373150
 0.055000  3.350667  3.251111  3.218095  3.180000  3.298024
 0.056250  3.420000  3.142222  3.032381  3.110000  3.117722
 0.057500  3.265333  3.118889  3.071429  3.010833  2.839757
 0.058750  3.090667  3.004444  3.060952  2.939167  2.974983
 0.060000  3.082667  2.977778  2.813333  2.962500  2.952445
 0.061250  2.956000  2.978889  2.911429  2.753333  2.884832
 0.062500  2.977333  2.905556  2.867619  2.744167  2.606867
 0.063750  2.833333  2.841111  2.641905  2.682500  2.734580
 0.065000  2.750667  2.753333  2.665714  2.706667  2.539253
 0.066250  2.717333  2.653333  2.683810  2.620000  2.494178
 0.067500  2.606667  2.543333  2.589524  2.599167  2.561791
 0.068750  2.780000  2.625556  2.554286  2.562500  2.328901
 0.070000  2.518667  2.553333  2.436190  2.423333  2.524228
 0.071250  2.502667  2.333333  2.504762  2.440833  2.193674
 0.072500  2.429333  2.460000  2.527619  2.311667  2.509203
 0.073750  2.438667  2.376667  2.230476  2.312500  2.111036
 0.075000  2.365333  2.378889  2.292381  2.254167  2.253775
 0.076250  2.309333  2.257778  2.355238  2.230000  2.035910
 0.077500  2.378667  2.193333  2.248571  2.257500  2.313876
 0.078750  2.286667  2.241111  2.158095  2.152500  2.231237
 0.080000  2.262667  2.164444  2.122857  2.086667  2.028398
 0.081250  2.108000  2.148889  2.090476  2.098333  1.953272
 0.082500  2.196000  2.046667  2.109524  2.057500  2.216212
 0.083750  2.112000  1.958889  1.949524  2.090000  1.983322
 0.085000  2.080000  2.056667  2.033333  1.998333  1.900684
 0.086250  2.104000  2.072222  1.895238  2.002500  1.818045
 0.087500  2.049333  2.025556  1.937143  1.930000  2.163624
 0.088750  1.981333  1.945556  1.862857  1.874167  1.975809
 0.090000  1.990667  1.980000  1.897143  1.859167  1.983322
 0.091250  1.966667  1.873333  1.753333  1.795833  1.750432
 0.092500  1.960000  1.877778  1.835238  1.798333  1.765457
 0.093750  1.976000  1.813333  1.918095  1.781667  1.863121
 0.095000  1.818667  1.833333  1.799048  1.760833  1.803020
 0.096250  1.869333  1.850000  1.740952  1.728333  1.795507
 0.097500  1.782667  1.832222  1.753333  1.764167  1.735407
 0.098750  1.770667  1.771111  1.712381  1.727500  2.005860
 0.100000  1.773333  1.737778  1.691429  1.697500  1.660281
 0.101250  1.745333  1.683333  1.695238  1.592500  1.615205
 0.102500  1.858667  1.750000  1.630476  1.620833  1.787995
 0.103750  1.689333  1.691111  1.637143  1.559167  1.592668
 0.105000  1.636000  1.694444  1.595238  1.602500  1.592668
 0.106250  1.642667  1.628889  1.606667  1.555000  1.562617
 0.107500  1.718667  1.642222  1.527619  1.534167  1.682819
 0.108750  1.698667  1.512222  1.509524  1.504167  1.592668
 0.110000  1.546667  1.575556  1.572381  1.525000  1.374803
 0.111250  1.621333  1.585556  1.473333  1.505000  1.622718
 0.112500  1.590667  1.546667  1.494286  1.476667  1.547592
 0.113750  1.557333  1.412222  1.446667  1.476667  1.389828
 0.115000  1.433333  1.544444  1.486667  1.434167  1.562617
 0.116250  1.529333  1.497778  1.434286  1.380833  1.547592
 0.117500  1.584000  1.457778  1.408571  1.400000  1.525054
 0.118750  1.484000  1.496667  1.472381  1.371667  1.307190
 0.120000  1.498667  1.390000  1.418095  1.395833  1.359778
 0.121250  1.470667  1.451111  1.412381  1.389167  1.449929
 0.122500  1.384000  1.426667  1.378095  1.411667  1.502517
 0.123750  1.437333  1.413333  1.352381  1.338333  1.292164
 0.125000  1.409333  1.345556  1.389524  1.340833  1.419878
 0.126250  1.429333  1.392222  1.324762  1.342500  1.247089
 0.127500  1.334667  1.367778  1.306667  1.318333  1.329727
 0.128750  1.342667  1.361111  1.340952  1.255000  1.359778
 0.130000  1.317333  1.374444  1.293333  1.305000  1.322215
 0.131250  1.322667  1.256667  1.314286  1.265833  1.254601
 0.132500  1.340000  1.328889  1.280952  1.241667  1.284652
 0.133750  1.305333  1.295556  1.232381  1.264167  1.149425
 0.135000  1.318667  1.330000  1.246667  1.217500  1.292164
 0.136250  1.242667  1.333333  1.258095  1.226667  1.179476
 0.137500  1.249333  1.227778  1.193333  1.270000  1.111862
 0.138750  1.302667  1.251111  1.234286  1.190000  1.247089
 0.140000  1.261333  1.302222  1.182857  1.233333  1.014199
 0.141250  1.245333  1.257778  1.208571  1.272500  1.262114
 0.142500  1.212000  1.213333  1.173333  1.181667  1.156938
 0.143750  1.178667  1.167778  1.090476  1.263333  1.232064
 0.145000  1.206667  1.208889  1.216190  1.180833  1.126888
 0.146250  1.189333  1.197778  1.195238  1.128333  1.089325
 0.147500  1.118667  1.192222  1.158095  1.056667  1.179476
 0.148750  1.248000  1.157778  1.095238  1.129167  1.224551
 0.150000  1.073333  1.142222  1.112381  1.111667  1.141913
 0.151250  1.156000  1.146667  1.100952  1.126667  1.096837
 0.152500  1.145333  1.151111  1.145714  1.110000  1.096837
 0.153750  1.178667  1.205556  1.055238  1.040000  1.014199
 0.155000  1.078667  1.193333  1.121905  1.035833  1.134400
 0.156250  1.069333  1.094444  1.092381  1.093333  1.141913
 0.157500  1.045333  1.155556  1.063810  1.063333  1.171963
 0.158750  1.140000  1.128889  1.097143  1.066667  1.021711
 0.160000  1.113333  1.137778  1.103810  1.066667  1.006686
 0.161250  1.065333  1.068889  1.109524  1.018333  0.901510
 0.162500  1.130667  1.100000  1.053333  0.990833  1.186988
 0.163750  1.048000  1.018889  1.101905  1.052500  0.954098
 0.165000  1.080000  1.148889  0.996190  1.004167  1.051762
 0.166250  1.073333  1.118889  1.028571  1.039167  0.893997
 0.167500  1.074667  1.063333  1.003810  1.045000  1.081812
 0.168750  1.112000  1.062222  1.008571  1.004167  1.044249
 0.170000  1.016000  1.046667  0.985714  0.997500  1.014199
 0.171250  1.104000  0.997778  1.014286  1.003333  1.059274
 0.172500  0.944000  1.017778  1.010476  0.999167  0.946586
 0.173750  1.022667  1.028889  0.956190  1.002500  1.014199
 0.175000  1.045333  1.003333  0.947619  1.026667  1.029224
 0.176250  0.970667  0.997778  1.015238  0.918333  0.999174
 0.177500  1.037333  1.066667  1.009524  0.978333  0.848922
 0.178750  0.994667  1.006667  0.909524  0.911667  0.826384
 0.180000  0.977333  0.976667  0.973333  0.926667  0.976636
 0.181250  0.993333  0.977778  0.946667  0.914167  0.984148
 0.182500  1.008000  0.914444  0.973333  0.930000  1.021711
 0.183750  0.949333  0.970000  0.887619  0.929167  1.051762
 0.185000  0.965333  0.993333  0.904762  0.950000  0.901510
 0.186250  0.962667  0.867778  0.932381  0.945000  0.939073
 0.187500  0.990667  0.932222  0.915238  0.941667  0.811359
 0.188750  0.997333  0.945556  0.926667  0.903333  0.939073
 0.190000  0.972000  0.912222  0.930476  0.930000  0.946586
 0.191250  0.997333  0.915556  0.923810  0.888333  0.878972
 0.192500  0.953333  0.951111  0.936190  0.912500  0.788821
 0.193750  0.945333  0.932222  0.904762  0.897500  0.826384
 0.195000  0.944000  0.892222  0.872381  0.897500  0.856435
 0.196250  0.897333  0.876667  0.908571  0.876667  0.781309
 0.197500  0.938667  0.906667  0.877143  0.859167  0.939073
 0.198750  0.928000  0.883333  0.883810  0.885833  0.916535
 0.200000  0.946667  0.937778  0.834286  0.903333  0.841409
 0.201250  0.906667  0.897778  0.823810  0.916667  0.758771
 0.202500  0.929333  0.895556  0.860952  0.928333  0.999174
 0.203750  0.914667  0.816667  0.854286  0.848333  0.788821
 0.205000  0.852000  0.854444  0.840952  0.846667  0.743746
 0.206250  0.820000  0.801111  0.854286  0.847500  0.638570
 0.207500  0.865333  0.856667  0.896190  0.846667  0.863947
 0.208750  0.884000  0.827778  0.837143  0.811667  0.758771
 0.210000  0.846667  0.794444  0.894286  0.814167  0.781309
 0.211250  0.792000  0.895556  0.825714  0.865833  0.826384
 0.212500  0.821333  0.840000  0.824762  0.797500  0.773796
 0.213750  0.853333  0.825556  0.855238  0.788333  0.766284
 0.215000  0.882667  0.804444  0.833333  0.802500  0.886485
 0.216250  0.884000  0.878889  0.835238  0.792500  0.999174
 0.217500  0.856000  0.792222  0.828571  0.800833  0.788821
 0.218750  0.880000  0.828889  0.799048  0.825833  0.788821
 0.220000  0.825333  0.865556  0.792381  0.775000  0.931560
 0.221250  0.833333  0.752222  0.791429  0.791667  0.758771
 0.222500  0.808000  0.785556  0.816190  0.768333  0.788821
 0.223750  0.830667  0.806667  0.786667  0.798333  0.901510
 0.225000  0.774667  0.758889  0.793333  0.784167  0.796334
 0.226250  0.834667  0.820000  0.776190  0.789167  0.871460
 0.227500  0.877333  0.810000  0.730476  0.771667  0.871460
 0.228750  0.801333  0.782222  0.718095  0.763333  0.841409
 0.230000  0.773333  0.806667  0.790476  0.762500  0.826384
 0.231250  0.782667  0.751111  0.740952  0.764167  0.796334
 0.232500  0.796000  0.788889  0.715238  0.781667  0.706183
 0.233750  0.782667  0.770000  0.731429  0.740833  0.773796
 0.235000  0.806667  0.744444  0.762857  0.741667  0.691158
 0.236250  0.748000  0.796667  0.739048  0.798333  0.623544
 0.237500  0.830667  0.764444  0.792381  0.762500  0.878972
 0.238750  0.813333  0.830000  0.779048  0.772500  0.893997
 0.240000  0.764000  0.777778  0.723810  0.750000  0.848922
 0.241250  0.798667  0.770000  0.763810  0.741667  0.713695
 0.242500  0.742667  0.771111  0.745714  0.723333  0.833897
 0.243750  0.821333  0.715556  0.700000  0.690833  0.676133
 0.245000  0.760000  0.743333  0.740000  0.741667  0.818872
 0.246250  0.761333  0.734444  0.776190  0.747500  0.616032
 0.247500  0.720000  0.696667  0.723810  0.752500  0.796334
 0.248750  0.742667  0.748889  0.778095  0.712500  0.848922
 0.250000  0.774667  0.767778  0.677143  0.690000  0.886485
 0.251250  0.766667  0.771111  0.755238  0.743333  0.728721
 0.252500  0.816000  0.727778  0.700000  0.747500  0.706183
 0.253750  0.792000  0.764444  0.744762  0.696667  0.781309
 0.255000  0.682667  0.685556  0.686667  0.692500  0.788821
 0.256250  0.757333  0.718889  0.721905  0.695833  0.781309
 0.257500  0.713333  0.758889  0.713333  0.683333  0.736233
 0.258750  0.706667  0.768889  0.660000  0.705000  0.818872
 0.260000  0.756000  0.771111  0.722857  0.669167  0.661107
 0.261250  0.680000  0.726667  0.788571  0.735000  0.638570
 0.262500  0.738667  0.766667  0.660000  0.701667  0.728721
 0.263750  0.786667  0.718889  0.720000  0.700000  0.713695
 0.265000  0.714667  0.714444  0.731429  0.706667  0.616032
 0.266250  0.786667  0.714444  0.754286  0.699167  0.736233
 0.267500  0.740000  0.725556  0.748571  0.740000  0.856435
 0.268750  0.694667  0.735556  0.701905  0.695000  0.766284
 0.270000  0.746667  0.735556  0.734286  0.696667  0.706183
 0.271250  0.728000  0.717778  0.678095  0.698333  0.668620
 0.272500  0.736000  0.714444  0.712381  0.706667  0.601007
 0.273750  0.714667  0.708889  0.682857  0.690000  0.601007
 0.275000  0.725333  0.665556  0.722857  0.675000  0.676133
 0.276250  0.721333  0.705556  0.680952  0.726667  0.631057
 0.277500  0.690667  0.713333  0.713333  0.676667  0.683645
 0.278750  0.796000  0.732222  0.719048  0.698333  0.668620
 0.280000  0.782667  0.694444  0.724762  0.714167  0.683645
 0.281250  0.782667  0.661111  0.662857  0.680833  0.698670
 0.282500  0.669333  0.671111  0.684762  0.701667  0.593494
 0.283750  0.777333  0.667778  0.704762  0.661667  0.555931
 0.285000  0.728000  0.706667  0.696190  0.682500  0.751258
 0.286250  0.737333  0.666667  0.694286  0.712500  0.623544
 0.287500  0.710667  0.682222  0.659048  0.685000  0.668620
 0.288750  0.717333  0.663333  0.700952  0.632500  0.631057
 0.290000  0.641333  0.670000  0.660000  0.655833  0.638570
 0.291250  0.753333  0.698889  0.628571  0.663333  0.608519
 0.292500  0.706667  0.746667  0.681905  0.687500  0.570956
 0.293750  0.642667  0.682222  0.660952  0.645000  0.781309
 0.295000  0.710667  0.636667  0.656190  0.665000  0.676133
 0.296250  0.638667  0.673333  0.702857  0.647500  0.691158
 0.297500  0.696000  0.667778  0.662857  0.658333  0.563444
 0.298750  0.706667  0.654444  0.698095  0.635833  0.601007
 0.300000  0.710667  0.714444  0.651429  0.657500  0.781309
 0.301250  0.690667  0.636667  0.660952  0.650000  0.796334
 0.302500  0.729333  0.643333  0.659048  0.636667  0.623544
 0.303750  0.637333  0.698889  0.692381  0.647500  0.721208
 0.305000  0.736000  0.683333  0.673333  0.669167  0.736233
 0.306250  0.658667  0.694444  0.652381  0.652500  0.578469
 0.307500  0.690667  0.687778  0.632381  0.666667  0.736233
 0.308750  0.709333  0.680000  0.674286  0.693333  0.728721
 0.310000  0.681333  0.714444  0.628571  0.637500  0.661107
 0.311250  0.714667  0.667778  0.684762  0.666667  0.503343
 0.312500  0.694667  0.666667  0.671429  0.653333  0.691158
 0.313750  0.657333  0.657778  0.648571  0.649167  0.781309
 0.315000  0.653333  0.696667  0.687619  0.615833  0.661107
 0.316250  0.650667  0.690000  0.638095  0.673333  0.653595
 0.317500  0.680000  0.658889  0.695238  0.644167  0.646082
 0.318750  0.617333  0.598889  0.622857  0.603333  0.668620
 0.320000  0.669333  0.636667  0.650476  0.621667  0.758771
 0.321250  0.681333  0.627778  0.619048  0.568333  0.631057
 0.322500  0.680000  0.651111  0.637143  0.625833  0.623544
 0.323750  0.653333  0.700000  0.631429  0.640000  0.623544
 0.325000  0.702667  0.635556  0.670476  0.601667  0.691158
 0.326250  0.673333  0.621111  0.608571  0.655000  0.676133
 0.327500  0.693333  0.675556  0.658095  0.616667  0.661107
 0.328750  0.620000  0.664444  0.652381  0.665833  0.668620
 0.330000  0.650667  0.635556  0.626667  0.600000  0.728721
 0.331250  0.665333  0.653333  0.636190  0.580000  0.736233
 0.332500  0.709333  0.682222  0.596190  0.569167  0.661107
 0.333750  0.625333  0.665556  0.632381  0.634167  0.631057
 0.335000  0.620000  0.674444  0.603810  0.637500  0.563444
 0.336250  0.680000  0.663333  0.635238  0.666667  0.773796
 0.337500  0.646667  0.641111  0.647619  0.670833  0.691158
 0.338750  0.630667  0.617778  0.666667  0.628333  0.608519
 0.340000  0.704000  0.668889  0.608571  0.604167  0.608519
 0.341250  0.662667  0.588889  0.623810  0.652500  0.631057
 0.342500  0.638667  0.617778  0.605714  0.593333  0.616032
 0.343750  0.668000  0.651111  0.618095  0.637500  0.676133
 0.345000  0.680000  0.614444  0.604762  0.594167  0.638570
 0.346250  0.677333  0.622222  0.626667  0.622500  0.631057
 0.347500  0.633333  0.563333  0.598095  0.641667  0.616032
 0.348750  0.706667  0.670000  0.625714  0.649167  0.661107
 0.350000  0.612000  0.638889  0.611429  0.636667  0.608519
 0.351250  0.641333  0.631111  0.622857  0.600833  0.751258
 0.352500  0.678667  0.654444  0.650476  0.609167  0.646082
 0.353750  0.681333  0.595556  0.650476  0.637500  0.638570
 0.355000  0.608000  0.651111  0.611429  0.598333  0.518368
 0.356250  0.657333  0.661111  0.642857  0.598333  0.781309
 0.357500  0.620000  0.616667  0.626667  0.599167  0.593494
 0.358750  0.678667  0.641111  0.629524  0.633333  0.570956
 0.360000  0.721333  0.588889  0.566667  0.588333  0.631057
 0.361250  0.609333  0.645556  0.654286  0.624167  0.563444
 0.362500  0.669333  0.576667  0.637143  0.583333  0.638570
 0.363750  0.692000  0.627778  0.584762  0.595833  0.781309
 0.365000  0.669333  0.613333  0.607619  0.586667  0.480805
 0.366250  0.682667  0.632222  0.586667  0.617500  0.533393
 0.367500  0.637333  0.606667  0.625714  0.612500  0.593494
 0.368750  0.661333  0.571111  0.616190  0.617500  0.631057
 0.370000  0.613333  0.607778  0.643810  0.606667  0.631057
 0.371250  0.586667  0.576667  0.600000  0.626667  0.736233
 0.372500  0.636000  0.628889  0.585714  0.632500  0.593494
 0.373750  0.704000  0.575556  0.662857  0.635833  0.706183
 0.375000  0.653333  0.641111  0.629524  0.589167  0.646082
 0.376250  0.650667  0.623333  0.587619  0.619167  0.585982
 0.377500  0.601333  0.627778  0.616190  0.628333  0.503343
 0.378750  0.641333  0.592222  0.604762  0.598333  0.646082
 0.380000  0.652000  0.603333  0.578095  0.580833  0.758771
 0.381250  0.628000  0.610000  0.600952  0.626667  0.480805
 0.382500  0.632000  0.596667  0.598095  0.631667  0.661107
 0.383750  0.656000  0.652222  0.587619  0.565000  0.608519
 0.385000  0.665333  0.645556  0.611429  0.588333  0.751258
 0.386250  0.650667  0.637778  0.625714  0.615000  0.540906
 0.387500  0.662667  0.645556  0.583810  0.581667  0.570956
 0.388750  0.652000  0.603333  0.603810  0.625833  0.676133
 0.390000  0.661333  0.568889  0.616190  0.620000  0.608519
 0.391250  0.620000  0.596667  0.619048  0.649167  0.555931
 0.392500  0.621333  0.592222  0.630476  0.583333  0.631057
 0.393750  0.640000  0.618889  0.636190  0.615000  0.631057
 0.395000  0.649333  0.636667  0.629524  0.613333  0.646082
 0.396250  0.633333  0.641111  0.627619  0.630000  0.473293
 0.397500  0.657333  0.626667  0.633333  0.595833  0.668620
 0.398750  0.624000  0.564444  0.619048  0.565000  0.638570
 0.400000  0.629333  0.598889  0.586667  0.611667  0.585982
 0.401250  0.660000  0.642222  0.639048  0.598333  0.593494
 0.402500  0.673333  0.618889  0.620952  0.612500  0.608519
 0.403750  0.617333  0.685556  0.621905  0.606667  0.631057
 0.405000  0.630667  0.660000  0.590476  0.579167  0.480805
 0.406250  0.629333  0.584444  0.578095  0.598333  0.480805
 0.407500  0.600000  0.572222  0.620000  0.558333  0.676133
 0.408750  0.666667  0.632222  0.596190  0.568333  0.721208
 0.410000  0.658667  0.661111  0.606667  0.596667  0.608519
 0.411250  0.612000  0.632222  0.585714  0.607500  0.638570
 0.412500  0.622667  0.593333  0.622857  0.558333  0.608519
 0.413750  0.625333  0.611111  0.635238  0.576667  0.555931
 0.415000  0.637333  0.630000  0.598095  0.600000  0.608519
 0.416250  0.629333  0.611111  0.595238  0.637500  0.653595
 0.417500  0.666667  0.604444  0.600952  0.621667  0.743746
 0.418750  0.641333  0.618889  0.588571  0.619167  0.608519
 0.420000  0.625333  0.634444  0.594286  0.641667  0.518368
 0.421250  0.657333  0.617778  0.666667  0.609167  0.555931
 0.422500  0.640000  0.697778  0.592381  0.604167  0.578469
 0.423750  0.632000  0.628889  0.627619  0.622500  0.608519
 0.425000  0.657333  0.597778  0.662857  0.612500  0.751258
 0.426250  0.629333  0.664444  0.639048  0.617500  0.585982
 0.427500  0.682667  0.606667  0.622857  0.621667  0.585982
 0.428750  0.637333  0.642222  0.664762  0.599167  0.540906
 0.430000  0.634667  0.640000  0.614286  0.582500  0.631057
 0.431250  0.622667  0.645556  0.656190  0.591667  0.653595
 0.432500  0.630667  0.636667  0.604762  0.573333  0.525881
 0.433750  0.609333  0.664444  0.615238  0.599167  0.638570
 0.435000  0.633333  0.602222  0.598095  0.588333  0.563444
 0.436250  0.634667  0.605556  0.627619  0.639167  0.706183
 0.437500  0.598667  0.626667  0.599048  0.634167  0.585982
 0.438750  0.620000  0.624444  0.611429  0.600833  0.631057
 0.440000  0.673333  0.633333  0.578095  0.610833  0.668620
 0.441250  0.630667  0.612222  0.660000  0.613333  0.646082
 0.442500  0.610667  0.691111  0.611429  0.618333  0.593494
 0.443750  0.629333  0.656667  0.610476  0.606667  0.578469
 0.445000  0.658667  0.621111  0.609524  0.613333  0.540906
 0.446250  0.606667  0.656667  0.642857  0.609167  0.608519
 0.447500  0.640000  0.675556  0.607619  0.612500  0.683645
 0.448750  0.625333  0.666667  0.561905  0.602500  0.743746
 0.450000  0.652000  0.615556  0.633333  0.623333  0.533393
 0.451250  0.640000  0.597778  0.642857  0.667500  0.631057
 0.452500  0.692000  0.567778  0.595238  0.623333  0.593494
 0.453750  0.608000  0.622222  0.591429  0.634167  0.683645
 0.455000  0.678667  0.606667  0.620000  0.643333  0.646082
 0.456250  0.693333  0.622222  0.598095  0.628333  0.683645
 0.457500  0.677333  0.597778  0.614286  0.648333  0.578469
 0.458750  0.662667  0.647778  0.652381  0.611667  0.555931
 0.460000  0.642667  0.624444  0.639048  0.606667  0.638570
 0.461250  0.620000  0.624444  0.609524  0.592500  0.601007
 0.462500  0.696000  0.692222  0.615238  0.627500  0.653595
 0.463750  0.640000  0.630000  0.631429  0.603333  0.661107
 0.465000  0.701333  0.628889  0.674286  0.605000  0.668620
 0.466250  0.682667  0.656667  0.607619  0.617500  0.570956
 0.467500  0.637333  0.663333  0.653333  0.658333  0.796334
 0.468750  0.700000  0.647778  0.607619  0.630000  0.638570
 0.470000  0.690667  0.645556  0.657143  0.589167  0.480805
 0.471250  0.692000  0.638889  0.660000  0.635000  0.691158
 0.472500  0.697333  0.642222  0.599048  0.622500  0.653595
 0.473750  0.702667  0.618889  0.678095  0.655833  0.758771
 0.475000  0.713333  0.633333  0.607619  0.643333  0.653595
 0.476250  0.664000  0.602222  0.642857  0.635000  0.631057
 0.477500  0.672000  0.624444  0.637143  0.643333  0.683645
 0.478750  0.638667  0.590000  0.643810  0.634167  0.601007
 0.480000  0.636000  0.611111  0.605714  0.635833  0.691158
 0.481250  0.632000  0.658889  0.617143  0.635000  0.676133
 0.482500  0.698667  0.660000  0.636190  0.653333  0.631057
 0.483750  0.694667  0.588889  0.653333  0.633333  0.518368
 0.485000  0.629333  0.633333  0.642857  0.659167  0.758771
 0.486250  0.696000  0.646667  0.638095  0.645833  0.691158
 0.487500  0.713333  0.664444  0.629524  0.619167  0.721208
 0.488750  0.622667  0.616667  0.616190  0.610000  0.683645
 0.490000  0.656000  0.621111  0.628571  0.631667  0.623544
 0.491250  0.664000  0.658889  0.665714  0.633333  0.578469
 0.492500  0.673333  0.592222  0.669524  0.675000  0.601007
 0.493750  0.674667  0.624444  0.678095  0.628333  0.751258
 0.495000  0.638667  0.654444  0.670476  0.663333  0.661107
 0.496250  0.654667  0.631111  0.647619  0.648333  0.721208
 0.497500  0.649333  0.686667  0.659048  0.611667  0.465780
 0.498750  0.662667  0.654444  0.656190  0.634167  0.608519
 0.500000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure3.txt <==
#W/J       n-δn(L=16)n-δn(32)  n-δn(64)  n-δn(128) n-δn(256) n-δn(512) n-δn(1000)n-δn(20000)
 0.020000  0.051291  0.051804  0.035911  0.025147  0.017786  0.012653  0.008996  0.002048
 0.220000  0.047437  0.052098  0.039153  0.027328  0.019965  0.014169  0.009689  0.002216
 0.420000  0.061699  0.055578  0.043491  0.029024  0.021415  0.015293  0.010289  0.002323
 0.620000  0.058786  0.059888  0.047401  0.031122  0.023158  0.016225  0.010818  0.002459
 0.820000  0.063833  0.065406  0.050496  0.033433  0.024854  0.017400  0.011759  0.002619
 1.020000  0.071947  0.071829  0.055011  0.036635  0.026916  0.018560  0.012487  0.002859
 1.220000  0.083005  0.078474  0.060968  0.040454  0.030087  0.020581  0.014003  0.003120
 1.420000  0.099474  0.089897  0.069451  0.046482  0.033804  0.023416  0.015959  0.003510
 1.620000  0.118469  0.107853  0.081475  0.055115  0.040335  0.028656  0.018853  0.004083
 1.820000  0.146544  0.137385  0.103253  0.073491  0.052681  0.036905  0.025321  0.005334
 1.840000  0.152444  0.140104  0.107821  0.075952  0.055256  0.038511  0.026615  0.005473
 1.860000  0.152303  0.144375  0.111468  0.079639  0.056899  0.039915  0.027643  0.006033
 1.880000  0.156798  0.147067  0.116177  0.082984  0.059658  0.042703  0.029111  0.006157
 1.900000  0.163519  0.152191  0.120631  0.087336  0.062406  0.045079  0.030635  0.006515
 1.920000  0.162697  0.156837  0.125651  0.092647  0.067444  0.048046  0.032714  0.007137
 1.940000  0.169350  0.159706  0.130692  0.099068  0.072375  0.052370  0.035792  0.007745
 1.960000  0.172843  0.165468  0.138081  0.107447  0.080680  0.058307  0.040467  0.008755
 1.980000  0.174354  0.168564  0.143931  0.116353  0.091918  0.068626  0.048555  0.010646
 2.000000  0.181151  0.173276  0.152326  0.128078  0.108788  0.092083  0.075818  0.034617
 2.020000  0.183705  0.177859  0.160292  0.139042  0.128187  0.121380  0.117036  0.115115
 2.040000  0.185308  0.184277  0.166882  0.150779  0.145893  0.142648  0.139615  0.139529
 2.060000  0.186821  0.187059  0.174365  0.161478  0.159137  0.158221  0.156614  0.156332
 2.080000  0.193239  0.193932  0.182763  0.171860  0.170873  0.170114  0.168891  0.169637
 2.100000  0.197735  0.197555  0.189086  0.181184  0.180419  0.182135  0.180381  0.180576
 2.120000  0.201455  0.202537  0.196820  0.191243  0.189927  0.190128  0.189433  0.190317
 2.140000  0.204337  0.207965  0.201651  0.197332  0.198825  0.198912  0.197968  0.198921
 2.160000  0.208932  0.212436  0.208384  0.205924  0.206474  0.206892  0.206032  0.206574
 2.180000  0.214984  0.217180  0.213760  0.211668  0.212899  0.212924  0.212753  0.213731
 2.200000  0.217231  0.223651  0.219719  0.218383  0.219056  0.219917  0.218588  0.220316
 2.220000  0.218614  0.226241  0.224248  0.223747  0.224797  0.226741  0.225628  0.226311
 2.420000  0.249312  0.265115  0.266084  0.269260  0.271096  0.271288  0.271659          
 2.620000  0.278458  0.294664  0.295324  0.299005  0.301181  0.300523  0.301405          
 2.820000  0.300102  0.316546  0.318476  0.321368  0.323536  0.324448  0.324181          
 3.020000  0.318969  0.335126  0.336167  0.339689  0.339502  0.342040  0.340572          
 3.220000  0.333495  0.349843  0.350073  0.353571  0.353914  0.355035  0.355448          
 3.420000  0.346121  0.360808  0.362338  0.365755  0.364951  0.366877  0.367038          
 3.620000  0.356453  0.371896  0.372689  0.374779  0.375950  0.376960  0.377337          
 3.820000  0.366659  0.381407  0.380021  0.384273  0.383782  0.385574  0.385531          
 4.020000  0.375713  0.386893  0.387209  0.391710  0.390874  0.392541  0.393589          
 4.220000  0.387097  0.394125  0.395214  0.399070  0.398429  0.398582  0.398752          
 4.420000  0.392648  0.399939  0.401482  0.404513  0.403394  0.404612  0.405073          
 4.620000  0.398695  0.404354  0.405776  0.409292  0.408248  0.410290  0.410382          
 4.820000  0.405987  0.408783  0.410728  0.413707  0.413412  0.414166  0.415139          
 5.020000  0.411153  0.413677  0.414540  0.418587  0.417480  0.418732  0.419104          
 5.220000  0.415797  0.417075  0.417793  0.421666  0.421517  0.422178  0.422558          
 5.420000  0.419229  0.421103  0.422049  0.425190  0.425047  0.425776  0.424827          
 5.620000  0.419954  0.424557  0.425015  0.428713  0.427874  0.428545  0.429079          
 5.820000  0.424851  0.426920  0.427763  0.431116  0.430647  0.431488  0.431699          
 6.020000  0.427663  0.430084  0.430898  0.433512  0.433297  0.434255  0.434180          
 6.220000  0.427922  0.434445  0.433945  0.436637  0.435785  0.436691  0.436965          
 6.420000  0.432030  0.436602  0.434473  0.438278  0.437907  0.438467  0.439644          
 6.620000  0.434228  0.437147  0.438378  0.440572  0.439933  0.440687  0.440605          
 6.820000  0.438512  0.439245  0.439262  0.442515  0.442520  0.442657  0.443613          
 7.020000  0.439867  0.440506  0.441965  0.444895  0.444342  0.444962  0.445635          
 7.220000  0.442293  0.444284  0.443823  0.445984  0.446195  0.446336  0.447168          
 7.420000  0.445206  0.445175  0.444839  0.448187  0.447095  0.448382  0.448747          
 7.620000  0.447226  0.446212  0.446387  0.449158  0.448955  0.449648  0.450027          
 7.820000  0.447299  0.449047  0.448508  0.451142  0.450402  0.451144  0.451224          
 8.020000  0.450232  0.449805  0.448789  0.452246  0.452124  0.452897  0.452315          
 8.220000  0.450747  0.451415  0.450886  0.453693  0.453502  0.454054  0.453313          
 8.420000  0.451479  0.453014  0.451593  0.454349  0.454511  0.454674  0.455673          
 8.620000  0.450887  0.454142  0.453084  0.455933  0.455675  0.456087  0.456706          
 8.820000  0.453643  0.455591  0.454137  0.456980  0.456880  0.457328  0.457387          
 9.020000  0.454349  0.456231  0.455977  0.458141  0.457703  0.458452  0.458331          
 9.220000  0.456228  0.456789  0.456782  0.459188  0.459286  0.459448  0.459614          
 9.420000  0.456641  0.457338  0.457958  0.460125  0.460193  0.460121  0.459876          
 9.620000  0.457588  0.458088  0.458429  0.460590  0.460824  0.461111  0.461195          
 9.820000  0.459183  0.459804  0.460050  0.461563  0.461712  0.462088  0.461184          
 10.020000  0.459825  0.460421  0.459693  0.462988  0.462249  0.463277  0.463111          
 10.220000  0.460870  0.460616  0.460592  0.463339  0.463174  0.463541  0.463932          
 10.420000  0.461077  0.461820  0.461758  0.463733  0.463633  0.464391  0.464911          
 10.620000  0.462318  0.462911  0.463066  0.464930  0.464814  0.465177  0.465536          
 10.820000  0.462279  0.463913  0.463440  0.465769  0.465286  0.465895  0.466106          
 11.020000  0.463333  0.463898  0.464299  0.466401  0.466452  0.466633  0.466483          
 11.220000  0.464151  0.465366  0.464453  0.466499  0.466892  0.466965  0.467049          
 11.420000  0.468034  0.464928  0.465089  0.467498  0.467192  0.467721  0.468219          
 11.620000  0.465864  0.466399  0.466429  0.468052  0.467840  0.468663  0.468370          
 11.820000  0.466919  0.466544  0.467106  0.468508  0.468979  0.468856  0.468461          
 12.020000  0.466687  0.466645  0.467409  0.468535  0.469464  0.469479  0.468524          


==> anc/Figure3_inset.txt <==
#L	    W/J=0.02  W/J=0.22  W/J=0.42  W/J=0.62  W/J=0.82  W/J=1.02  W/J=1.22  W/J=1.42  W/J=1.62  W/J=1.82   W/J=1.84  W/J=1.86  W/J=1.88  W/J=1.90  W/J=1.92  W/J=1.94  W/J=1.96  W/J=1.98  W/J=2.00  W/J=2.02  W/J=2.04  W/J=2.06  W/J=2.08  W/J=2.10  W/J=2.12  W/J=2.14  W/J=2.16  W/J=2.18  W/J=2.20  W/J=2.22  W/J=6.02  W/J=8.02  W/J=10.02  W/J=12.02  
 16.000000  0.051291  0.047437  0.061699  0.058786  0.063833  0.071947  0.083005  0.099474  0.118469  0.146544  0.152444  0.152303  0.156798  0.163519  0.162697  0.169350  0.172843  0.174354  0.181151  0.183705  0.185308  0.186821  0.193239  0.197735  0.201455  0.204337  0.208932  0.214984  0.217231  0.218614  0.427663  0.450232  0.459825  0.466687
 32.000000  0.051804  0.052098  0.055578  0.059888  0.065406  0.071829  0.078474  0.089897  0.107853  0.137385  0.140104  0.144375  0.147067  0.152191  0.156837  0.159706  0.165468  0.168564  0.173276  0.177859  0.184277  0.187059  0.193932  0.197555  0.202537  0.207965  0.212436  0.217180  0.223651  0.226241  0.430084  0.449805  0.460421  0.466645
 64.000000  0.035911  0.039153  0.043491  0.047401  0.050496  0.055011  0.060968  0.069451  0.081475  0.103253  0.107821  0.111468  0.116177  0.120631  0.125651  0.130692  0.138081  0.143931  0.152326  0.160292  0.166882  0.174365  0.182763  0.189086  0.196820  0.201651  0.208384  0.213760  0.219719  0.224248  0.430898  0.448789  0.459693  0.467409
 128.000000  0.025147  0.027328  0.029024  0.031122  0.033433  0.036635  0.040454  0.046482  0.055115  0.073491  0.075952  0.079639  0.082984  0.087336  0.092647  0.099068  0.107447  0.116353  0.128078  0.139042  0.150779  0.161478  0.171860  0.181184  0.191243  0.197332  0.205924  0.211668  0.218383  0.223747  0.433512  0.452246  0.462988  0.468535
 256.000000  0.017786  0.019965  0.021415  0.023158  0.024854  0.026916  0.030087  0.033804  0.040335  0.052681  0.055256  0.056899  0.059658  0.062406  0.067444  0.072375  0.080680  0.091918  0.108788  0.128187  0.145893  0.159137  0.170873  0.180419  0.189927  0.198825  0.206474  0.212899  0.219056  0.224797  0.433297  0.452124  0.462249  0.469464
 512.000000  0.012653  0.014169  0.015293  0.016225  0.017400  0.018560  0.020581  0.023416  0.028656  0.036905  0.038511  0.039915  0.042703  0.045079  0.048046  0.052370  0.058307  0.068626  0.092083  0.121380  0.142648  0.158221  0.170114  0.182135  0.190128  0.198912  0.206892  0.212924  0.219917  0.226741  0.434255  0.452897  0.463277  0.469479
 1000.000000  0.008996  0.009689  0.010289  0.010818  0.011759  0.012487  0.014003  0.015959  0.018853  0.025321  0.026615  0.027643  0.029111  0.030635  0.032714  0.035792  0.040467  0.048555  0.075818  0.117036  0.139615  0.156614  0.168891  0.180381  0.189433  0.197968  0.206032  0.212753  0.218588  0.225628  0.434180  0.452315  0.463111  0.468524
 20000.000000  0.002048  0.002216  0.002323  0.002459  0.002619  0.002859  0.003120  0.003510  0.004083  0.005334  0.005473  0.006033  0.006157  0.006515  0.007137  0.007745  0.008755  0.010646  0.034617  0.115115  0.139529  0.156332  0.169637  0.180576  0.190317  0.198921  0.206574  0.213731  0.220316  0.226311  0.434510  0.452635  0.462949  0.469589


==> anc/Figure4.txt <==
#W/J       n-δn(L=4) n-δn(6)   n-δn(8)   n-δn(10)  n-δn(12)  n-δn(20)  n-δn(28)  n-δn(36)
 0.020000  0.092613  0.044509  0.028460  0.018415  0.014721  0.006398  0.003827  0.002617
 2.020000  0.082871  0.041964  0.026177  0.018590  0.014145  0.006549  0.003983  0.002736
 4.020000  0.079399  0.041974  0.027920  0.020303  0.015627  0.007405  0.004532  0.003127
 6.020000  0.081486  0.047598  0.032472  0.023960  0.018605  0.008961  0.005616  0.003932
 8.020000  0.090836  0.056722  0.039642  0.029824  0.023623  0.012085  0.007614  0.005478
 10.020000  0.105004  0.068694  0.050150  0.038520  0.030824  0.016873  0.011082  0.008274
 12.020000  0.122316  0.084343  0.064603  0.051228  0.042510  0.025318  0.017350  0.013383
 14.020000  0.140036  0.102964  0.082592  0.068168  0.058709  0.038422  0.028843  0.023500
 16.020000  0.159599  0.122776  0.103604  0.089248  0.079579  0.059191  0.048901  0.042978
 16.220000  0.160432  0.125579  0.104803  0.091583  0.081937  0.061257  0.051554  0.045573
 16.420000  0.162901  0.127236  0.106374  0.093785  0.084379  0.063887  0.054009  0.048247
 16.540000  0.167682  0.127499  0.108053  0.095066  0.086068  0.065444  0.055693  0.049873
 16.620000  0.164672  0.128866  0.108936  0.095706  0.086661  0.066626  0.056745  0.051048
 16.820000  0.165651  0.131433  0.111259  0.098126  0.089183  0.069308  0.059617  0.053965
 17.020000  0.168653  0.133354  0.113655  0.100642  0.091522  0.071701  0.062432  0.056872
 18.020000  0.176634  0.143732  0.125515  0.112809  0.104294  0.085795  0.077669  0.073074
 20.020000  0.196631  0.165390  0.147728  0.137040  0.130258  0.116029  0.110467  0.107803
 22.020000  0.213235  0.184693  0.170884  0.161409  0.156097  0.145532  0.142736  0.141577
 24.020000  0.230461  0.204330  0.193097  0.184386  0.179943  0.173390  0.171970  0.171405
 26.020000  0.244833  0.222081  0.212298  0.205614  0.202458  0.198056  0.197435  0.197151
 28.020000  0.257589  0.237472  0.228437  0.225072  0.222959  0.220156  0.219834  0.219750
 30.020000  0.271196  0.254274  0.247121  0.243108  0.241064  0.239585  0.239291  0.239312
 32.020000  0.282020  0.267306  0.261349  0.258731  0.257660  0.256536  0.256613  0.256470
 34.020000  0.294265  0.281019  0.275568  0.273069  0.272007  0.271760  0.271912  0.271709
 36.020000  0.303710  0.291560  0.288078  0.286688  0.285327  0.285422  0.285375  0.285255
 38.020000  0.313304  0.302223  0.297927  0.297956  0.297884  0.297221  0.297469  0.297421
 40.020000  0.321293  0.312619  0.308427  0.308740  0.308217  0.308168  0.308397  0.308196
 42.020000  0.329303  0.321839  0.319067  0.318219            0.318088                    
 44.020000  0.336782  0.329680  0.326872  0.327573            0.327019                    
 46.020000  0.343811  0.336166  0.335665  0.335320            0.335084                    
 48.020000  0.350749  0.343457  0.342309  0.342195            0.342650                    
 50.020000  0.355481  0.350699  0.349374  0.349338            0.349363                    
 52.020000  0.361012  0.356068  0.355878  0.355415            0.355707                    
 54.020000  0.366668  0.363091  0.362702  0.361256            0.361622                    
 56.020000  0.371137  0.367197  0.366050  0.366288            0.366759                    
 58.020000  0.377310  0.371972  0.372704  0.371627            0.372024                    
 60.020000  0.379973  0.377028  0.375892  0.376678            0.376499                    
 62.020000  0.383416  0.381645  0.379007  0.381177            0.380792                    
 64.020000  0.387440  0.384368  0.384307  0.385180            0.385049                    
 66.020000  0.390905  0.389188  0.390348  0.388584            0.388916                    
 68.020000  0.395820  0.391404  0.392427  0.391922            0.392562                    
 70.020000  0.397434  0.395583  0.395338  0.395873            0.395758                    
 72.020000  0.400375  0.399034  0.398608  0.398759            0.398938                    
 74.020000  0.404267  0.401943  0.400047  0.401576            0.401826                    
 76.020000  0.405888  0.403610  0.404234  0.404461            0.404785                    
 78.020000  0.406489  0.406459  0.407273  0.407205            0.407306                    
 80.020000  0.410963  0.409272  0.408350  0.409600            0.409901                    
 82.020000  0.413063  0.411962  0.412161  0.412197            0.412212                    
 84.020000  0.414325  0.414135  0.414673  0.414703            0.414511                    
 86.020000  0.417873  0.417130  0.417865  0.416619            0.416688                    
 88.020000  0.419497  0.418552  0.417439  0.418807            0.418772                    
 90.020000  0.421023  0.420567  0.420977  0.420672            0.420830                    
 92.020000  0.422850  0.422549  0.421641  0.422825            0.422614                    
 94.020000  0.424547  0.424190  0.423494  0.424496            0.424359                    
 96.020000  0.425322  0.425180  0.427160  0.425805            0.426155                    
 98.020000  0.427739  0.427459  0.428386  0.427677            0.427790                    
 100.020000  0.428046  0.429248  0.428288  0.429266            0.429485                    
 102.020000  0.429893  0.430358  0.431773  0.430834            0.430909                    
 104.020000  0.431046  0.432365  0.431412  0.431967            0.432376                    
 106.020000  0.432962  0.433272  0.432419  0.433456            0.433809                    
 108.020000  0.434866  0.434110  0.433855  0.434809            0.434994                    
 110.020000  0.435407  0.435875  0.435949  0.436419            0.436361                    
 112.020000  0.436986  0.437486  0.438113  0.436963            0.437639                    
 114.020000  0.438108  0.438184  0.438450  0.438846            0.438799                    
 116.020000  0.439109  0.438863  0.439573  0.439952            0.439996                    
 118.020000  0.440569  0.440204  0.440681  0.440884            0.440978                    
 120.020000  0.441398  0.441519  0.441796  0.441813            0.442139                    


==> anc/Figure4_inset.txt <==
#L	   W/J=0.02  W/J=2.02  W/J=4.02  W/J=6.02  W/J=8.02  W/J=10.02 W/J=12.02 W/J=14.02 W/J=16.02 W/J=16.54 W/J=17.02 W/J=18.02 W/J=20.02 W/J=22.02 W/J=24.02 W/J=26.02 W/J=28.02 W/J=30.02 W/J=32.02 
W/J=34.02 W/J=36.02 W/J=38.02 W/J=40.02 W/J=60.02 W/J=80.02 W/J=100.02 W/J=120.02 
 4.000000  0.092613  0.082871  0.079399  0.081486  0.090836  0.105004  0.122316  0.140036  0.159599  0.167682  0.168653  0.176634  0.196631  0.213235  0.230461  0.244833  0.257589  0.271196  0.282020  0.294265  0.303710  0.313304  0.321293  0.379973  0.410963  0.428046  0.441398
 6.000000  0.044509  0.041964  0.041974  0.047598  0.056722  0.068694  0.084343  0.102964  0.122776  0.127499  0.133354  0.143732  0.165390  0.184693  0.204330  0.222081  0.237472  0.254274  0.267306  0.281019  0.291560  0.302223  0.312619  0.377028  0.409272  0.429248  0.441519
 8.000000  0.028460  0.026177  0.027920  0.032472  0.039642  0.050150  0.064603  0.082592  0.103604  0.108053  0.113655  0.125515  0.147728  0.170884  0.193097  0.212298  0.228437  0.247121  0.261349  0.275568  0.288078  0.297927  0.308427  0.375892  0.408350  0.428288  0.441796
 10.000000  0.018415  0.018590  0.020303  0.023960  0.029824  0.038520  0.051228  0.068168  0.089248  0.095066  0.100642  0.112809  0.137040  0.161409  0.184386  0.205614  0.225072  0.243108  0.258731  0.273069  0.286688  0.297956  0.308740  0.376678  0.409600  0.429266  0.441813
 12.000000  0.014721  0.014145  0.015627  0.018605  0.023623  0.030824  0.042510  0.058709  0.079579  0.086068  0.091522  0.104294  0.130258  0.156097  0.179943  0.202458  0.222959  0.241064  0.257660  0.272007  0.285327  0.297884  0.308217  0.376379  0.409797  0.429383  0.442217
 20.000000  0.006398  0.006549  0.007405  0.008961  0.012085  0.016873  0.025318  0.038422  0.059191  0.065444  0.071701  0.085795  0.116029  0.145532  0.173390  0.198056  0.220156  0.239585  0.256536  0.271760  0.285422  0.297221  0.308168  0.376499  0.409901  0.429485  0.442139
 28.000000  0.003827  0.003983  0.004532  0.005616  0.007614  0.011082  0.017350  0.028843  0.048901  0.055693  0.062432  0.077669  0.110467  0.142736  0.171970  0.197435  0.219834  0.239291  0.256613  0.271912  0.285375  0.297469  0.308397  0.376865  0.409920  0.429391  0.442088
 36.000000  0.002617  0.002736  0.003127  0.003932  0.005478  0.008274  0.013383  0.023500  0.042978  0.049873  0.056872  0.073074  0.107803  0.141577  0.171405  0.197151  0.219750  0.239312  0.256470  0.271709  0.285255  0.297421  0.308196  0.376633  0.409892  0.429357  0.442071


==> anc/Figure5.txt <==
x(L=256)      y(L=256) x(L=512)    y(L=512)  x(L=1000)    y(L=1000) x(L=20000)    y(L=20000) 
-389.248602  0.075201 -753.220785  0.064060 -1424.977633  0.054204 -24710.653660  0.026894
-349.930562  0.084412 -677.137878  0.071738 -1281.040498  0.058385 -22214.628038  0.029099
-310.612521  0.090544 -601.054970  0.077429 -1137.103363  0.061996 -19718.602415  0.030503
-271.294481  0.097914 -524.972062  0.082148 -993.166229  0.065185 -17222.576793  0.032293
-231.976440  0.105083 -448.889155  0.088099 -849.229094  0.070856 -14726.551171  0.034381
-192.658399  0.113804 -372.806247  0.093968 -705.291960  0.075239 -12230.525549  0.037533
-153.340359  0.127211 -296.723340  0.104204 -561.354825  0.084378 -9734.499927  0.040966
-114.022318  0.142925 -220.640432  0.118557 -417.417690  0.096165 -7238.474304  0.046082
-74.704277  0.170539 -144.557524  0.145085 -273.480556  0.113599 -4742.448682  0.053605
-35.386237  0.222741 -68.474617  0.186852 -129.543421  0.152573 -2246.423060  0.070032
-31.454433  0.233626 -60.866326  0.194983 -115.149708  0.160370 -1996.820498  0.071864
-27.522628  0.240575 -53.258035  0.202093 -100.755994  0.166564 -1747.217936  0.079220
-23.590824  0.252237 -45.649745  0.216205 -86.362281  0.175411 -1497.615373  0.080843
-19.659020  0.263855 -38.041454  0.228234 -71.968567  0.184596 -1248.012811  0.085543
-15.727216  0.285159 -30.433163  0.243257 -57.574854  0.197124 -998.410249  0.093706
-11.795412  0.306007 -22.824872  0.265149 -43.181140  0.215666 -748.807687  0.101687
-7.863608  0.341121 -15.216582  0.295208 -28.787427  0.243837 -499.205124  0.114953
-3.931804  0.388634 -7.608291  0.347455 -14.393713  0.292572 -249.602562  0.139789
 0.000000  0.459963  0.000000  0.466220  0.000000  0.456846  0.000000  0.454527
 3.931804  0.541984  7.608291  0.614552  14.393713  0.705215  249.602562  1.511467
 7.863608  0.616845  15.216582  0.722229  28.787427  0.841265  499.205124  1.832032
 11.795412  0.672842  22.824872  0.801078  43.181140  0.943695  748.807687  2.052653
 15.727216  0.722464  30.433163  0.861291  57.574854  1.017672  998.410249  2.227350
 19.659020  0.762823  38.041454  0.922153  71.968567  1.086906  1248.012811  2.370979
 23.590824  0.803026  45.649745  0.962621  86.362281  1.141444  1497.615373  2.498877
 27.522628  0.840648  53.258035  1.007096  100.755994  1.192878  1747.217936  2.611848
 31.454433  0.872987  60.866326  1.047501  115.149708  1.241467  1996.820498  2.712338
 35.386237  0.900154  68.474617  1.078039  129.543421  1.281964  2246.423060  2.806311
 39.318041  0.926185  76.082908  1.113444  143.937135  1.317125  2496.025622  2.892769
 43.249845  0.950459  83.691198  1.147996  158.330848  1.359541  2745.628184  2.971487
 82.567885  1.146212  159.774106  1.373539  302.267983  1.636910  5241.653807          
 121.885926  1.273415  235.857014  1.521556  446.205117  1.816146  7737.679429          
 161.203967  1.367935  311.939921  1.642686  590.142252  1.953381  10233.705051          
 200.522007  1.435439  388.022829  1.731757  734.079386  2.052150  12729.730673          
 239.840048  1.496373  464.105736  1.797551  878.016521  2.141783  15225.756295          
 279.158089  1.543039  540.188644  1.857508  1021.953656  2.211620  17721.781918          
 318.476129  1.589545  616.271552  1.908560  1165.890790  2.273680  20217.807540          
 357.794170  1.622656  692.354459  1.952169  1309.827925  2.323056  22713.833162          
 397.112211  1.652643  768.437367  1.987443  1453.765059  2.371609  25209.858784          
 436.430251  1.684587  844.520274  2.018029  1597.702194  2.402718  27705.884406          
 475.748292  1.705578  920.603182  2.048563  1741.639329  2.440809  30201.910029          
 515.066333  1.726102  996.686090  2.077307  1885.576463  2.472794  32697.935651          
 554.384373  1.747936  1072.768997  2.096931  2029.513598  2.501461  35193.961273          
 593.702414  1.765135  1148.851905  2.120049  2173.450732  2.525353  37689.986895          
 633.020455  1.782205  1224.934812  2.137498  2317.387867  2.546166  40186.012518          
 672.338495  1.797128  1301.017720  2.155717  2461.325002  2.559834  42682.038140          
 711.656536  1.809084  1377.100628  2.169736  2605.262136  2.585455  45178.063762          
 750.974576  1.820808  1453.183535  2.184637  2749.199271  2.601244  47674.089384          
 790.292617  1.832013  1529.266443  2.198646  2893.136405  2.616193  50170.115006          
 829.610658  1.842529  1605.349350  2.210976  3037.073540  2.632972  52666.140629          
 868.928698  1.851500  1681.432258  2.219971  3181.010675  2.649119  55162.166251          
 908.246739  1.860067  1757.515166  2.231212  3324.947809  2.654906  57658.191873          
 947.564780  1.871007  1833.598073  2.241186  3468.884944  2.673033  60154.217495          
 986.882820  1.878712  1909.680981  2.252853  3612.822078  2.685214  62650.243117          
 1026.200861  1.886545  1985.763888  2.259810  3756.759213  2.694456  65146.268740          
 1065.518902  1.890348  2061.846796  2.270170  3900.696348  2.703970  67642.294362          
 1104.836942  1.898214  2137.929704  2.276580  4044.633482  2.711681  70138.319984          
 1144.154983  1.904334  2214.012611  2.284155  4188.570617  2.718892  72634.345606          
 1183.473024  1.911611  2290.095519  2.293028  4332.507751  2.725466  75130.371228          
 1222.791064  1.917439  2366.178426  2.298890  4476.444886  2.731482  77626.396851          
 1262.109105  1.921706  2442.261334  2.302026  4620.382021  2.745701  80122.422473          
 1301.427146  1.926627  2518.344242  2.309183  4764.319155  2.751923  82618.448095          
 1340.745186  1.931721  2594.427149  2.315462  4908.256290  2.756028  85114.473717          
 1380.063227  1.935201  2670.510057  2.321153  5052.193424  2.761719  87610.499339          
 1419.381268  1.941892  2746.592964  2.326197  5196.130559  2.769449  90106.524962          
 1458.699308  1.945729  2822.675872  2.329604  5340.067694  2.771026  92602.550584          
 1498.017349  1.948396  2898.758780  2.334616  5484.004828  2.778976  95098.576206          
 1537.335390  1.952150  2974.841687  2.339564  5627.941963  2.778906  97594.601828          
 1576.653430  1.954423  3050.924595  2.345586  5771.879097  2.790519  100090.627450          
 1615.971471  1.958334  3127.007503  2.346919  5915.816232  2.795467  102586.653073          
 1655.289512  1.960272  3203.090410  2.351225  6059.753367  2.801366  105082.678695          
 1694.607552  1.965268  3279.173318  2.355206  6203.690501  2.805129  107578.704317          
 1733.925593  1.967263  3355.256225  2.358837  6347.627636  2.808565  110074.729939          
 1773.243633  1.972194  3431.339133  2.362575  6491.564770  2.810838  112570.755561          
 1812.561674  1.974052  3507.422041  2.364258  6635.501905  2.814246  115066.781184          
 1851.879715  1.975322  3583.504948  2.368082  6779.439040  2.821296  117562.806806          
 1891.197755  1.978063  3659.587856  2.372854  6923.376174  2.822211  120058.832428          
 1930.515796  1.982877  3735.670763  2.373828  7067.313309  2.822757  122554.858050          
 1969.833837  1.984930  3811.753671  2.376987  7211.250443  2.823135  125050.883672          


==> anc/Figure5_inset.txt <==
x(L=12)     y(L=12)   x(L=20)     y(L=20)   x(L=28)     y(L=28)   x(L=36)     y(L=36)   
-76.938317  0.050995 -105.876152  0.028614 -130.655643  0.020250 -152.877462  0.015704
-67.486435  0.049000 -92.869254  0.029289 -114.604581  0.021077 -134.096447  0.016414
-58.034553  0.054134 -79.862355  0.033118 -98.553519  0.023979 -115.315432  0.018762
-48.582672  0.064450 -66.855457  0.040073 -82.502457  0.029717 -96.534417  0.023594
-39.130790  0.081833 -53.848559  0.054045 -66.451396  0.040290 -77.753402  0.032866
-29.678908  0.106776 -40.841661  0.075459 -50.400334  0.058639 -58.972387  0.049643
-20.227027  0.147259 -27.834762  0.113225 -34.349272  0.091808 -40.191372  0.080297
-10.775145  0.203375 -14.827864  0.171830 -18.298210  0.152620 -21.410357  0.141002
-1.323263  0.275668 -1.820966  0.264711 -2.247149  0.258761 -2.629342  0.257866
-0.378075  0.283839 -0.520276  0.273949 -0.642042  0.272798 -0.751241  0.273440
 0.567113  0.292298  0.780414  0.285713  0.963064  0.285787  1.126861  0.289479
 1.134226  0.298148  1.560828  0.292677  1.926127  0.294702  2.253722  0.299238
 1.512301  0.300201  2.081104  0.297959  2.568170  0.300265  3.004962  0.306290
 2.457489  0.308937  3.381794  0.309954  4.173276  0.315466  4.883064  0.323792
 3.402677  0.317042  4.682483  0.320655  5.778382  0.330359  6.761165  0.341232
 8.128618  0.361285  11.185932  0.383686  13.803913  0.410987  16.151673  0.438445
 17.580500  0.451225  24.192831  0.518896  29.854975  0.584535  34.932688  0.646817
 27.032381  0.540735  37.199729  0.650837  45.906037  0.755287  53.713703  0.849463
 36.484263  0.623340  50.206627  0.775425  61.957098  0.909982  72.494718  1.028432
 45.936145  0.701336  63.213526  0.885732  78.008160  1.044730  91.275733  1.182905
 55.388026  0.772353  76.220424  0.984568  94.059222  1.163252  110.056748  1.318499
 64.839908  0.835072  89.227322  1.071457  110.110284  1.266210  128.837763  1.435869
 74.291790  0.892560  102.234220  1.147263  126.161345  1.357871  147.618778  1.538817
 83.743671  0.942260  115.241119  1.215349  142.212407  1.438821  166.399793  1.630253
 93.195553  0.988401  128.248017  1.276446  158.263469  1.510062  185.180808  1.711530
 102.647435  1.031901  141.254915  1.329211  174.314530  1.574057  203.961822  1.784528
 112.099316  1.067696  154.261813  1.378170  190.365592  1.631883  222.742837  1.849178
 121.551198            167.268712  1.422531  206.416654            241.523852          
 131.003079            180.275610  1.462475  222.467716            260.304867          
 140.454961            193.282508  1.498541  238.518777            279.085882          
 149.906843            206.289406  1.532375  254.569839            297.866897          
 159.358724            219.296305  1.562399  270.620901            316.647912          
 168.810606            232.303203  1.590772  286.671963            335.428927          
 178.262488            245.310101  1.617221  302.723024            354.209942          
 187.714369            258.316999  1.640194  318.774086            372.990957          
 197.166251            271.323898  1.663740  334.825148            391.771972          
 206.618133            284.330796  1.683754  350.876210            410.552987          
 216.070014            297.337694  1.702956  366.927271            429.334002          
 225.521896            310.344592  1.721991  382.978333            448.115017          
 234.973777            323.351491  1.739286  399.029395            466.896032          
 244.425659            336.358389  1.755592  415.080457            485.677047          
 253.877541            349.365287  1.769882  431.131518            504.458062          
 263.329422            362.372185  1.784104  447.182580            523.239077          
 272.781304            375.379084  1.797020  463.233642            542.020092          
 282.233186            388.385982  1.810252  479.284704            560.801107          
 291.685067            401.392880  1.821528  495.335765            579.582122          
 301.136949            414.399778  1.833131  511.386827            598.363137          
 310.588831            427.406677  1.843466  527.437889            617.144152          
 320.040712            440.413575  1.853749  543.488951            635.925167          
 329.492594            453.420473  1.863484  559.540012            654.706182          
 338.944475            466.427371  1.872803  575.591074            673.487196          
 348.396357            479.434270  1.882008  591.642136            692.268211          
 357.848239            492.441168  1.889988  607.693197            711.049226          
 367.300120            505.448066  1.897790  623.744259            729.830241          
 376.752002            518.454964  1.905824  639.795321            748.611256          
 386.203884            531.461863  1.913133  655.846383            767.392271          
 395.655765            544.468761  1.920716  671.897444            786.173286          
 405.107647            557.475659  1.927084  687.948506            804.954301          
 414.559529            570.482557  1.933642  703.999568            823.735316          
 424.011410            583.489456  1.940053  720.050630            842.516331          
 433.463292            596.496354  1.945351  736.101691            861.297346          
 442.915173            609.503252  1.951466  752.152753            880.078361          
 452.367055            622.510150  1.957180  768.203815            898.859376          
 461.818937            635.517049  1.962369  784.254877            917.640391          
 471.270818            648.523947  1.967724  800.305938            936.421406          
 480.722700            661.530845  1.972115  816.357000            955.202421          
 490.174582            674.537743  1.977307  832.408062            973.983436          


==> anc/Figure6.txt <==
#W/J       n-δn(L=9) n-δn(12)  n-δn(15)  n-δn(18)  n-δn(21) 
 0.200000  0.000974  0.000011  0.000000 -0.000000 -0.000000
 0.400000  0.002045  0.000009  0.000000 -0.000000 -0.000000
 0.600000  0.004108  0.000059  0.000000 -0.000000  0.000000
 0.800000  0.007362  0.000426  0.000006 -0.000000  0.000000
 1.000000  0.013375  0.002204  0.000124  0.000001 -0.000000
 1.200000  0.022641  0.006767  0.001032  0.000045  0.000000
 1.400000  0.035644  0.015832  0.004406  0.000479  0.000014
 1.600000  0.049400  0.029833  0.012473  0.002797  0.000230
 1.800000  0.066143  0.046395  0.026522  0.010022  0.002136
 2.000000  0.081452  0.064872  0.044105  0.023895  0.008232
 2.200000  0.097077  0.081852  0.063994  0.042976  0.022990
 2.400000  0.110942  0.101701  0.086314  0.066709  0.041420
 2.600000  0.125153  0.116964  0.105296  0.089926  0.070783
 2.800000  0.136553  0.133110  0.123305  0.111860  0.096403
 3.000000  0.148952  0.146430  0.139411  0.132154  0.116311
 3.200000  0.159072  0.157941  0.154325  0.149115  0.138785
 3.400000  0.168577  0.168861  0.165962  0.163159  0.156418
 3.600000  0.178222  0.178403  0.177069  0.175054  0.171020
 3.800000  0.186037  0.186316  0.187762  0.186630  0.182566
 4.000000  0.192764  0.195326  0.194704  0.195758  0.195997
 4.200000  0.199347  0.202658  0.203323  0.204091  0.205456
 4.400000  0.206420  0.208228  0.209568  0.210807  0.211110
 4.600000  0.211527  0.213865  0.216163  0.216768  0.219381
 4.800000  0.216455  0.219192  0.221634  0.222631  0.222900
 5.000000  0.221213  0.224374  0.224217  0.227924  0.228510
 5.200000  0.227128  0.228315  0.231048  0.231763  0.234643
 5.400000  0.230065  0.232318  0.235099  0.236668  0.236808
 5.600000  0.234519  0.236539  0.238667  0.240180  0.241766
 5.800000  0.237879  0.240712  0.242428  0.244404  0.244256
 6.000000  0.240343  0.243483  0.245541  0.247697  0.248419


==> anc/Figure6_inset.txt <==
#L	   W/J=1.2   W/J=1.4   W/J=1.6   W/J=1.8   W/J=2.0   W/J=2.2   W/J=2.4   W/J=2.6   W/J=2.8   W/J=3.0    W/J=3.2  W/J=3.4   W/J=4.0   W/J=4.2   W/J=5.0   W/J=6.0  
 9.000000  0.022641  0.035644  0.049400  0.066143  0.081452  0.097077  0.110942  0.125153  0.136553  0.148952  0.159072  0.168577  0.192764  0.199347  0.221213  0.240343
 12.000000  0.006767  0.015832  0.029833  0.046395  0.064872  0.081852  0.101701  0.116964  0.133110  0.146430  0.157941  0.168861  0.195326  0.202658  0.224374  0.243483
 15.000000  0.001032  0.004406  0.012473  0.026522  0.044105  0.063994  0.086314  0.105296  0.123305  0.139411  0.154325  0.165962  0.194704  0.203323  0.224217  0.245541
 18.000000  0.000045  0.000479  0.002797  0.010022  0.023895  0.042976  0.066709  0.089926  0.111860  0.132154  0.149115  0.163159  0.195758  0.204091  0.227924  0.247697
 21.000000  0.000000  0.000014  0.000230  0.002136  0.008232  0.022990  0.041420  0.070783  0.096403  0.116311  0.138785  0.156418  0.195997  0.205456  0.228510  0.248419


==> anc/Figure7.txt <==
#J/W       n-δn(L=9) n-δn(12)  n-δn(15)  n-δn(18) n-δn(21) 
 5.000000  0.000974  0.000011  0.000000 -0.000000 -0.000000
 2.500000  0.002045  0.000009  0.000000 -0.000000 -0.000000
 1.666667  0.004108  0.000059  0.000000 -0.000000  0.000000
 1.250000  0.007362  0.000426  0.000006 -0.000000  0.000000
 1.000000  0.013375  0.002204  0.000124  0.000001 -0.000000
 0.833333  0.022641  0.006767  0.001032  0.000045  0.000000
 0.714286  0.035644  0.015832  0.004406  0.000479  0.000014
 0.625000  0.049400  0.029833  0.012473  0.002797  0.000230
 0.555556  0.066143  0.046395  0.026522  0.010022  0.002136
 0.500000  0.081452  0.064872  0.044105  0.023895  0.008232
 0.454545  0.097077  0.081852  0.063994  0.042976  0.022990
 0.416667  0.110942  0.101701  0.086314  0.066709  0.041420
 0.384615  0.125153  0.116964  0.105296  0.089926  0.070783
 0.357143  0.136553  0.133110  0.123305  0.111860  0.096403
 0.333333  0.148952  0.146430  0.139411  0.132154  0.116311
 0.312500  0.159072  0.157941  0.154325  0.149115  0.138785
 0.294118  0.168577  0.168861  0.165962  0.163159  0.156418
 0.277778  0.178222  0.178403  0.177069  0.175054  0.171020
 0.263158  0.186037  0.186316  0.187762  0.186630  0.182566
 0.250000  0.192764  0.195326  0.194704  0.195758  0.195997
 0.238095  0.199347  0.202658  0.203323  0.204091  0.205456
 0.227273  0.206420  0.208228  0.209568  0.210807  0.211110
 0.217391  0.211527  0.213865  0.216163  0.216768  0.219381
 0.208333  0.216455  0.219192  0.221634  0.222631  0.222900
 0.200000  0.221213  0.224374  0.224217  0.227924  0.228510
 0.192308  0.227128  0.228315  0.231048  0.231763  0.234643
 0.185185  0.230065  0.232318  0.235099  0.236668  0.236808
 0.178571  0.234519  0.236539  0.238667  0.240180  0.241766
 0.172414  0.237879  0.240712  0.242428  0.244404  0.244256
 0.166667  0.240343  0.243483  0.245541  0.247697  0.248419


==> anc/Figure7_inset.txt <==
w          n-δn(9)   w         n-δn(12)  w         n-δn(15)  w         n-δn(18)  w         n-δn(21)
 1.738393  0.000974  2.026075  0.000011  2.249219  0.000000  2.431540 -0.000000  2.585691 -0.000000
 1.530558  0.002045  1.818240  0.000009  2.041384  0.000000  2.223705 -0.000000  2.377856 -0.000000
 1.357057  0.004108  1.644739  0.000059  1.867882  0.000000  2.050204 -0.000000  2.204354  0.000000
 1.197225  0.007362  1.484907  0.000426  1.708050  0.000006  1.890372 -0.000000  2.044522  0.000000
 1.042524  0.013375  1.330206  0.002204  1.553350  0.000124  1.735671  0.000001  1.889822 -0.000000
 0.887917  0.022641  1.175599  0.006767  1.398743  0.001032  1.581064  0.000045  1.735215  0.000000
 0.729626  0.035644  1.017308  0.015832  1.240451  0.004406  1.422773  0.000479  1.576924  0.000014
 0.564231  0.049400  0.851913  0.029833  1.075057  0.012473  1.257379  0.002797  1.411529  0.000230
 0.388157  0.066143  0.675839  0.046395  0.898982  0.026522  1.081304  0.010022  1.235454  0.002136
 0.197225  0.081452  0.484907  0.064872  0.708050  0.044105  0.890372  0.023895  1.044522  0.008232
-0.013859  0.097077  0.273823  0.081852  0.496967  0.063994  0.679289  0.042976  0.833439  0.022990
-0.252265  0.110942  0.035417  0.101701  0.258560  0.086314  0.440882  0.066709  0.595033  0.041420
-0.528316  0.125153 -0.240634  0.116964 -0.017490  0.105296  0.164831  0.089926  0.318982  0.070783
-0.857826  0.136553 -0.570144  0.133110 -0.347000  0.123305 -0.164679  0.111860 -0.010528  0.096403
-1.266877  0.148952 -0.979195  0.146430 -0.756051  0.139411 -0.573730  0.132154 -0.419579  0.116311
-1.802775  0.159072 -1.515093  0.157941 -1.291950  0.154325 -1.109628  0.149115 -0.955478  0.138785
-2.563728  0.168577 -2.276046  0.168861 -2.052902  0.165962 -1.870581  0.163159 -1.716430  0.156418
-3.802775  0.178222 -3.515093  0.178403 -3.291950  0.177069 -3.109628  0.175054 -2.955478  0.171020
-6.520573  0.186037 -6.232891  0.186316 -6.009748  0.187762 -5.827426  0.186630 -5.673275  0.182566


==> anc/Figure8.txt <==
#filling   W_c       err_bar
 0.666667  4.100000  0.200000
 0.500000  4.400000  0.200000
 0.333333  4.100000  0.200000
 0.250000  3.400000  0.300000
 0.200000  3.000000  0.300000
 0.166667  2.800000  0.400000
 0.142857  2.400000  0.400000
 0.100000  2.200000  0.400000

